Gaudin Models and Multipoint Conformal Blocks III: Comb channel coordinates and OPE factorisation

We continue the exploration of multipoint scalar comb channel blocks for conformal field theories in 3D and 4D. The central goal here is to construct novel comb channel cross ratios that are well adapted to perform projections onto all intermediate primary fields. More concretely, our new set of cross ratios includes three for each intermediate mixed symmetry tensor exchange. These variables are designed such that the associated power series expansion coincides with the sum over descendants. The leading term of this expansion is argued to factorise into a product of lower point blocks. We establish this remarkable factorisation property by studying the limiting behaviour of the Gaudin Hamiltonians that are used to characterise multipoint conformal blocks. For six points we can map the eigenvalue equations for the limiting Gaudin differential operators to Casimir equations of spinning four-point blocks.

==> Coordinates_paper_notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    243349,       5413]
NotebookOptionsPosition[    237789,       5325]
NotebookOutlinePosition[    238233,       5342]
CellTagsIndexPosition[    238190,       5339]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Expression of quadratic Casimirs in the z, w, \[CapitalUpsilon] \
coordinates", "Title",
 CellChangeTimes->{{3.848911916510462*^9, 
  3.848911931808157*^9}},ExpressionUUID->"ac5eff0b-2f64-4bb6-b3fb-\
778383aff21e"],

Cell["\<\
In this notebook we will use a rescaled definition of the \[CapitalUpsilon] \
(Upsilon) variable, which is the following\
\>", "Text",
 CellChangeTimes->{{3.848912121753178*^9, 
  3.8489121483563547`*^9}},ExpressionUUID->"e86f675b-4f1c-4f0a-b17f-\
025ea05eedac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalUpsilon]value", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z1", "-", "zb1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "zb2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z3", "-", "zb3"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{"U1p", "+", 
      RowBox[{"w1", " ", 
       RowBox[{"(", 
        RowBox[{"z1", "-", "zb1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"zb2", "-", 
         RowBox[{"z3", " ", "zb2"}], "+", 
         RowBox[{"w2", " ", 
          RowBox[{"(", 
           RowBox[{"z2", "+", "zb2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"z3", "-", "zb3"}], ")"}]}], "+", 
         RowBox[{"z2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb3"}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "z2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "zb2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb3"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"w2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb1"}], ")"}]}], "+", "zb2", "-", 
         RowBox[{"z1", " ", "zb2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"z3", "-", "zb3"}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.848912167956685*^9, 
  3.8489121815678167`*^9}},ExpressionUUID->"211a679b-69ac-4b03-9676-\
a7a5664969bf"],

Cell[TextData[{
 "which compared to the one we presented in the paper, differs by a factor of \
",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{
     RowBox[{"w1", "(", 
      RowBox[{"1", "-", "w1"}], ")"}], 
     RowBox[{"w2", "(", 
      RowBox[{"1", "-", "w2"}], ")"}]}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "453b91c7-5585-4ba2-ad8a-e4cf28848994"]
}], "Text",
 CellChangeTimes->{{3.848912183214053*^9, 
  3.8489122142064934`*^9}},ExpressionUUID->"4d001d78-2d96-4f0e-a833-\
d33c894323d5"],

Cell[BoxData[
 RowBox[{"\[CapitalUpsilon]paper", "=", 
  FractionBox["\[CapitalUpsilon]value", 
   SqrtBox[
    RowBox[{"w1", 
     RowBox[{"(", 
      RowBox[{"1", "-", "w1"}], ")"}], "w2", 
     RowBox[{"(", 
      RowBox[{"1", "-", "w2"}], ")"}]}]]]}]], "Input",
 CellChangeTimes->{{3.8489122256839275`*^9, 
  3.848912255124526*^9}},ExpressionUUID->"250086f0-4f3c-4fb4-8b42-\
856fe1dc27b4"],

Cell["\<\
this, because it can get more tedious than necessary to work with these \
square roots in Mathematica. \
\>", "Text",
 CellChangeTimes->{{3.848912259127807*^9, 
  3.8489123119915085`*^9}},ExpressionUUID->"a48fabba-bf6c-4189-80ea-\
b9a203cd0d0b"],

Cell[CellGroupData[{

Cell["Casimir operators for six-point blocks", "Section",
 CellChangeTimes->{{3.8489120932938566`*^9, 
  3.848912111142398*^9}},ExpressionUUID->"254ac106-d9bb-416b-8b8c-\
981be40be89a"],

Cell["Casimir of the first internal leg (1+2):", "Text",
 CellChangeTimes->{{3.8489123225926003`*^9, 
  3.8489123287368655`*^9}},ExpressionUUID->"113d6032-c776-4636-8ada-\
a7f05b0e0929"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QCasLeg12", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       RowBox[{"Plus", "[", 
         DynamicBox[
          FEPrivate`FrontEndResource["FEBitmaps", "IconizeEllipsis"]], "]"}], 
       GridBox[{{
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["58904", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    (1/2) ($CellContext`z1 + $CellContext`zb1) ($CellContext`\[CapitalDelta]1 - \
$CellContext`\[CapitalDelta]2) $CellContext`\[CapitalDelta]3 \
$CellContext`F[$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + (-$CellContext`z1 + \
$CellContext`zb1) ($CellContext`\[CapitalDelta]1 - $CellContext`\
\[CapitalDelta]2) $CellContext`\[CapitalUpsilon] 
     Derivative[
      0, 0, 0, 0, 0, 0, 0, 0, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + (
      1/(($CellContext`z1 - $CellContext`zb1)^2 ($CellContext`z2 - \
$CellContext`zb2))) (-((-1 + $CellContext`w1) $CellContext`w1 \
$CellContext`z1^3 ($CellContext`z2 + $CellContext`zb2) ($CellContext`\
\[CapitalDelta]1 - $CellContext`\[CapitalDelta]2)) + (-1 + $CellContext`w1) \
$CellContext`w1 $CellContext`zb1^3 ($CellContext`z2 + $CellContext`zb2) \
($CellContext`\[CapitalDelta]1 - $CellContext`\[CapitalDelta]2) + \
$CellContext`z1^2 $CellContext`zb1 (
        2 (-2 + $CellContext`d) $CellContext`zb2 + $CellContext`w1^2 \
($CellContext`z2 + $CellContext`zb2) (4 + 3 $CellContext`\[CapitalDelta]1 - 
          3 $CellContext`\[CapitalDelta]2) + $CellContext`w1 $CellContext`zb2 \
((-2) $CellContext`d - 3 $CellContext`\[CapitalDelta]1 + 
          3 $CellContext`\[CapitalDelta]2) + $CellContext`w1 $CellContext`z2 \
(-8 + 2 $CellContext`d - 3 $CellContext`\[CapitalDelta]1 + 
          3 $CellContext`\[CapitalDelta]2)) + $CellContext`z1 \
$CellContext`zb1 ($CellContext`zb2 (4 - 
          2 $CellContext`d (
           1 + $CellContext`w1 (-2 + $CellContext`zb1)) + $CellContext`w1 (-8 + \
$CellContext`zb1 (8 + 3 $CellContext`\[CapitalDelta]1 - 
              3 $CellContext`\[CapitalDelta]2)) + $CellContext`w1^2 \
$CellContext`zb1 (-4 - 3 $CellContext`\[CapitalDelta]1 + 
            3 $CellContext`\[CapitalDelta]2)) + $CellContext`z2 (
          2 $CellContext`d (
            1 + $CellContext`w1 (-2 + $CellContext`zb1) - $CellContext`zb1) + 
          4 (-1 + $CellContext`zb1) + $CellContext`w1^2 $CellContext`zb1 (-4 - 
            3 $CellContext`\[CapitalDelta]1 + 
            3 $CellContext`\[CapitalDelta]2) + $CellContext`w1 (8 + 
            3 $CellContext`zb1 $CellContext`\[CapitalDelta]1 - 
            3 $CellContext`zb1 $CellContext`\[CapitalDelta]2)))) 
     Derivative[
      0, 0, 0, 0, 0, 0, 0, 1, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    2 (-1 + 2 $CellContext`w1) $CellContext`z1 $CellContext`zb1 $CellContext`\
\[CapitalUpsilon] 
     Derivative[
      0, 0, 0, 0, 0, 0, 0, 1, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z1 - \
$CellContext`zb1) + 
    4 (-1 + $CellContext`w1) $CellContext`w1 $CellContext`z1 $CellContext`zb1 \
($CellContext`z2 (-1 + $CellContext`w1 ($CellContext`z1 - $CellContext`zb1) + \
$CellContext`zb1) + (
        1 + (-1 + $CellContext`w1) $CellContext`z1 - $CellContext`w1 \
$CellContext`zb1) $CellContext`zb2) 
     Derivative[
      0, 0, 0, 0, 0, 0, 0, 2, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/(($CellContext`z1 - \
$CellContext`zb1)^2 ($CellContext`z2 - $CellContext`zb2)) + (
      1/(($CellContext`z1 - $CellContext`zb1)^2 ($CellContext`z2 - \
$CellContext`zb2)^2)) ($CellContext`z1^2 $CellContext`zb1 ($CellContext`z2^2 \
(-8 + 2 $CellContext`d - 
          3 $CellContext`\[CapitalDelta]1 + $CellContext`w1 (8 + 
            6 $CellContext`\[CapitalDelta]1 - 
            6 $CellContext`\[CapitalDelta]2) + 
          3 $CellContext`\[CapitalDelta]2) $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2^2 (2 $CellContext`d + 
          3 ($CellContext`\[CapitalDelta]1 - $CellContext`\[CapitalDelta]2) + \
$CellContext`w1 (-8 - 6 $CellContext`\[CapitalDelta]1 + 
            6 $CellContext`\[CapitalDelta]2)) $CellContext`\[CapitalUpsilon] + 
        2 $CellContext`z2 $CellContext`zb2 (2 - 
          4 $CellContext`w2 - $CellContext`w1 (-1 + 2 $CellContext`w2) (4 + 
           3 $CellContext`\[CapitalDelta]1 - 
           3 $CellContext`\[CapitalDelta]2) + $CellContext`w1^2 (-1 + 
            2 $CellContext`w2) (4 + 3 $CellContext`\[CapitalDelta]1 - 
            3 $CellContext`\[CapitalDelta]2) + $CellContext`d (-1 + 
            2 $CellContext`w2 - 2 $CellContext`\[CapitalUpsilon]) + 
          4 $CellContext`\[CapitalUpsilon])) - $CellContext`z1^3 \
($CellContext`\[CapitalDelta]1 - $CellContext`\[CapitalDelta]2) (
       2 $CellContext`w1^2 (-1 + 
         2 $CellContext`w2) $CellContext`z2 $CellContext`zb2 + \
(-$CellContext`z2^2 + $CellContext`zb2^2) $CellContext`\[CapitalUpsilon] + 
       2 $CellContext`w1 ($CellContext`z2 ($CellContext`zb2 - 
           2 $CellContext`w2 $CellContext`zb2) + $CellContext`z2^2 \
$CellContext`\[CapitalUpsilon] - $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon])) + $CellContext`zb1^3 ($CellContext`\[CapitalDelta]1 - \
$CellContext`\[CapitalDelta]2) (
        2 $CellContext`w1^2 (-1 + 
          
          2 $CellContext`w2) $CellContext`z2 $CellContext`zb2 + \
(-$CellContext`z2^2 + $CellContext`zb2^2) $CellContext`\[CapitalUpsilon] + 
        2 $CellContext`w1 ($CellContext`z2 ($CellContext`zb2 - 
            2 $CellContext`w2 $CellContext`zb2) + $CellContext`z2^2 \
$CellContext`\[CapitalUpsilon] - $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon])) + $CellContext`z1 $CellContext`zb1 ($CellContext`z2^2 (8 + 
          2 $CellContext`d (-2 + $CellContext`zb1) + 
          3 $CellContext`zb1 $CellContext`\[CapitalDelta]1 - 
          2 $CellContext`w1 $CellContext`zb1 (4 + 
           3 $CellContext`\[CapitalDelta]1 - 3 $CellContext`\[CapitalDelta]2) - 
          3 $CellContext`zb1 $CellContext`\[CapitalDelta]2) $CellContext`\
\[CapitalUpsilon] + $CellContext`zb2^2 (8 + 
          2 $CellContext`d (-2 + $CellContext`zb1) + $CellContext`zb1 (-8 - 
            3 $CellContext`\[CapitalDelta]1 + $CellContext`w1 (8 + 
              6 $CellContext`\[CapitalDelta]1 - 
              6 $CellContext`\[CapitalDelta]2) + 
            3 $CellContext`\[CapitalDelta]2)) $CellContext`\[CapitalUpsilon] - 
        2 $CellContext`z2 $CellContext`zb2 ((-4) (-2 + $CellContext`d) \
$CellContext`\[CapitalUpsilon] + $CellContext`zb1 (2 - 
           4 $CellContext`w2 - $CellContext`w1 (-1 + 2 $CellContext`w2) (4 + 
            3 $CellContext`\[CapitalDelta]1 - 
            3 $CellContext`\[CapitalDelta]2) + $CellContext`w1^2 (-1 + 
             2 $CellContext`w2) (4 + 3 $CellContext`\[CapitalDelta]1 - 
             3 $CellContext`\[CapitalDelta]2) - 
           4 $CellContext`\[CapitalUpsilon] + $CellContext`d (-1 + 
             2 $CellContext`w2 + 2 $CellContext`\[CapitalUpsilon]))))) 
     Derivative[
      0, 0, 0, 0, 0, 0, 1, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    4 $CellContext`z1 $CellContext`zb1 ((-$CellContext`w2) $CellContext`z2 \
$CellContext`zb2 + $CellContext`w2^2 $CellContext`z2 $CellContext`zb2 + \
($CellContext`z2 - $CellContext`zb2)^2 $CellContext`\[CapitalUpsilon]^2) 
     Derivative[
      0, 0, 0, 0, 0, 0, 1, 0, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/(($CellContext`z1 - \
$CellContext`zb1) ($CellContext`z2 - $CellContext`zb2)^2) + (
      1/(($CellContext`z1 - $CellContext`zb1)^2 ($CellContext`z2 - \
$CellContext`zb2)^2)) 
     4 $CellContext`z1 $CellContext`zb1 (
      2 $CellContext`w1^3 (-1 + 
        2 $CellContext`w2) $CellContext`z2 ($CellContext`z1 - \
$CellContext`zb1) $CellContext`zb2 - ($CellContext`z2 - $CellContext`zb2) \
($CellContext`z2 (-1 + $CellContext`zb1) + $CellContext`zb2 - $CellContext`z1 \
$CellContext`zb2) $CellContext`\[CapitalUpsilon] + 
      3 $CellContext`w1^2 ($CellContext`z1 - $CellContext`zb1) \
($CellContext`z2 ($CellContext`zb2 - 
          2 $CellContext`w2 $CellContext`zb2) + $CellContext`z2^2 \
$CellContext`\[CapitalUpsilon] - $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon]) - $CellContext`w1 ($CellContext`z2^2 (2 - 
         4 $CellContext`zb1) $CellContext`\[CapitalUpsilon] + 
       2 (1 + $CellContext`zb1) $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon] + $CellContext`z1 (
         2 $CellContext`z2^2 $CellContext`\[CapitalUpsilon] - 
         4 $CellContext`zb2^2 $CellContext`\[CapitalUpsilon] + \
$CellContext`z2 $CellContext`zb2 (1 - 2 $CellContext`w2 + 
           2 $CellContext`\[CapitalUpsilon])) + $CellContext`z2 \
$CellContext`zb2 ((-4) $CellContext`\[CapitalUpsilon] + $CellContext`zb1 (-1 + 
           2 $CellContext`w2 + 2 $CellContext`\[CapitalUpsilon])))) 
     Derivative[
      0, 0, 0, 0, 0, 0, 1, 1, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + (
      1/(($CellContext`z1 - $CellContext`zb1)^2 ($CellContext`z2 - \
$CellContext`zb2)^3)) 
     2 $CellContext`z1 $CellContext`zb1 (
      2 $CellContext`w2^2 $CellContext`z2 $CellContext`zb2 ($CellContext`z2 \
(-1 + $CellContext`w1 ($CellContext`z1 - $CellContext`zb1) + \
$CellContext`zb1) + (
          1 + (-1 + $CellContext`w1) $CellContext`z1 - $CellContext`w1 \
$CellContext`zb1) $CellContext`zb2) + ($CellContext`z2 - $CellContext`zb2) \
$CellContext`\[CapitalUpsilon] ($CellContext`z2^2 (-2 + 3 $CellContext`zb1 - 
          4 $CellContext`w1 $CellContext`zb1) $CellContext`\[CapitalUpsilon] + \
(-2 - $CellContext`zb1 + 
          4 $CellContext`w1 $CellContext`zb1) $CellContext`zb2^2 \
$CellContext`\[CapitalUpsilon] + $CellContext`z2 $CellContext`zb2 \
($CellContext`zb1 - 4 $CellContext`w1 $CellContext`zb1 + 
          4 $CellContext`w1^2 $CellContext`zb1 + 
          4 $CellContext`\[CapitalUpsilon] - 
          2 $CellContext`zb1 $CellContext`\[CapitalUpsilon]) + \
$CellContext`z1 ((-1 + 
            4 $CellContext`w1) $CellContext`z2^2 $CellContext`\
\[CapitalUpsilon] + (3 - 
            4 $CellContext`w1) $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon] - $CellContext`z2 $CellContext`zb2 (1 - 4 $CellContext`w1 + 
           4 $CellContext`w1^2 + 2 $CellContext`\[CapitalUpsilon]))) + 
      2 $CellContext`w2 $CellContext`z2 $CellContext`zb2 ($CellContext`z2 (
          1 + $CellContext`z1 $CellContext`\[CapitalUpsilon] + 
          4 $CellContext`w1^2 ($CellContext`z1 - $CellContext`zb1) \
$CellContext`\[CapitalUpsilon] - $CellContext`zb1 (
           1 + $CellContext`\[CapitalUpsilon]) - $CellContext`w1 \
($CellContext`z1 - $CellContext`zb1) (1 + 
           4 $CellContext`\[CapitalUpsilon])) + $CellContext`zb2 (-1 + \
$CellContext`zb1 $CellContext`\[CapitalUpsilon] + 
          4 $CellContext`w1^2 $CellContext`zb1 $CellContext`\[CapitalUpsilon] - \
$CellContext`z1 (-1 + $CellContext`w1 + $CellContext`\[CapitalUpsilon] - 
           4 $CellContext`w1 $CellContext`\[CapitalUpsilon] + 
           4 $CellContext`w1^2 $CellContext`\[CapitalUpsilon]) + \
$CellContext`w1 ($CellContext`zb1 - 
            4 $CellContext`zb1 $CellContext`\[CapitalUpsilon])))) 
     Derivative[
      0, 0, 0, 0, 0, 0, 2, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - ($CellContext`w1 \
($CellContext`z1 - $CellContext`zb1) + $CellContext`zb1) $CellContext`zb2 \
($CellContext`\[CapitalDelta]1 - $CellContext`\[CapitalDelta]2) 
    Derivative[
     0, 0, 0, 1, 0, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    4 (-1 + $CellContext`w1) $CellContext`w1 $CellContext`z1 $CellContext`zb1 \
$CellContext`zb2 
     Derivative[
      0, 0, 0, 1, 0, 0, 0, 1, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z1 - \
$CellContext`zb1) + 
    2 (-1 + 2 $CellContext`w1) $CellContext`z1 $CellContext`zb1 \
$CellContext`zb2 $CellContext`\[CapitalUpsilon] 
     Derivative[
      0, 0, 0, 1, 0, 0, 1, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z1 - \
$CellContext`zb1) - $CellContext`z2 ($CellContext`z1 - $CellContext`w1 \
$CellContext`z1 + $CellContext`w1 $CellContext`zb1) ($CellContext`\
\[CapitalDelta]1 - $CellContext`\[CapitalDelta]2) 
    Derivative[
     0, 0, 1, 0, 0, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    4 (-1 + $CellContext`w1) $CellContext`w1 $CellContext`z1 $CellContext`z2 \
$CellContext`zb1 
    Derivative[
     0, 0, 1, 0, 0, 0, 0, 1, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z1 - \
$CellContext`zb1) + 
    2 (1 - 2 $CellContext`w1) $CellContext`z1 $CellContext`z2 \
$CellContext`zb1 $CellContext`\[CapitalUpsilon] 
     Derivative[
      0, 0, 1, 0, 0, 0, 1, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z1 - \
$CellContext`zb1) + ($CellContext`zb1^3 (
        2 + $CellContext`\[CapitalDelta]1 - $CellContext`\[CapitalDelta]2 - \
$CellContext`\[CapitalDelta]3) + $CellContext`z1 $CellContext`zb1 (4 + 
        2 $CellContext`d (-1 + $CellContext`zb1) + $CellContext`zb1 (-6 - \
$CellContext`\[CapitalDelta]1 + $CellContext`\[CapitalDelta]2 + $CellContext`\
\[CapitalDelta]3))) 
     Derivative[
      0, 1, 0, 0, 0, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z1 - \
$CellContext`zb1) + 
    2 $CellContext`zb1^2 $CellContext`\[CapitalUpsilon] 
     Derivative[
      0, 1, 0, 0, 0, 0, 0, 0, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    2 (-1 + $CellContext`w1) $CellContext`w1 $CellContext`zb1^2 \
($CellContext`z2 + $CellContext`zb2) 
     Derivative[
      0, 1, 0, 0, 0, 0, 0, 1, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2) + 
    2 $CellContext`zb1^2 (
      2 $CellContext`w1^2 (-1 + 
        2 $CellContext`w2) $CellContext`z2 $CellContext`zb2 + \
(-$CellContext`z2^2 + $CellContext`zb2^2) $CellContext`\[CapitalUpsilon] + 
      2 $CellContext`w1 ($CellContext`z2 ($CellContext`zb2 - 
          2 $CellContext`w2 $CellContext`zb2) + $CellContext`z2^2 \
$CellContext`\[CapitalUpsilon] - $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon])) 
     Derivative[
      0, 1, 0, 0, 0, 0, 1, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2)^2 + 
    2 (-1 + $CellContext`w1) $CellContext`zb1^2 $CellContext`zb2 
     Derivative[
      0, 1, 0, 1, 0, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 $CellContext`w1 $CellContext`z2 $CellContext`zb1^2 
    Derivative[
     0, 1, 1, 0, 0, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 (-1 + $CellContext`zb1) $CellContext`zb1^2 
    Derivative[
     0, 2, 0, 0, 0, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - $CellContext`z1 ((-2) \
(-2 + $CellContext`d) $CellContext`zb1 + $CellContext`z1^2 (
       2 + $CellContext`\[CapitalDelta]1 - $CellContext`\[CapitalDelta]2 - \
$CellContext`\[CapitalDelta]3) + $CellContext`z1 $CellContext`zb1 (-6 + 
       2 $CellContext`d - $CellContext`\[CapitalDelta]1 + $CellContext`\
\[CapitalDelta]2 + $CellContext`\[CapitalDelta]3)) 
    Derivative[
     1, 0, 0, 0, 0, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z1 - \
$CellContext`zb1) - 2 $CellContext`z1^2 $CellContext`\[CapitalUpsilon] 
    Derivative[
     1, 0, 0, 0, 0, 0, 0, 0, 
      1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 (-1 + $CellContext`w1) $CellContext`w1 $CellContext`z1^2 \
($CellContext`z2 + $CellContext`zb2) 
    Derivative[
     1, 0, 0, 0, 0, 0, 0, 1, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2) - 
    2 $CellContext`z1^2 (
     2 $CellContext`w1^2 (-1 + 
       2 $CellContext`w2) $CellContext`z2 $CellContext`zb2 + \
(-$CellContext`z2^2 + $CellContext`zb2^2) $CellContext`\[CapitalUpsilon] + 
     2 $CellContext`w1 ($CellContext`z2 ($CellContext`zb2 - 
         2 $CellContext`w2 $CellContext`zb2) + $CellContext`z2^2 \
$CellContext`\[CapitalUpsilon] - $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon])) 
    Derivative[
     1, 0, 0, 0, 0, 0, 1, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2)^2 - 2 $CellContext`w1 $CellContext`z1^2 $CellContext`zb2 
    Derivative[
     1, 0, 0, 1, 0, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    2 (-1 + $CellContext`w1) $CellContext`z1^2 $CellContext`z2 
     Derivative[
      1, 0, 1, 0, 0, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 (-1 + $CellContext`z1) $CellContext`z1^2 
    Derivative[
     2, 0, 0, 0, 0, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2],
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.848911983390479*^9, 3.8489119973965073`*^9}, {
  3.848912029546708*^9, 3.8489120369595284`*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"df7155e0-3f48-4d8b-8aed-af8cba95ef0b"],

Cell["Casimir of the second internal leg (1+2+3):", "Text",
 CellChangeTimes->{{3.848912330761464*^9, 
  3.848912340943716*^9}},ExpressionUUID->"b3c79668-5a2c-40df-9757-\
11e87d88741e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QCasLeg123", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       RowBox[{"Plus", "[", 
         DynamicBox[
          FEPrivate`FrontEndResource["FEBitmaps", "IconizeEllipsis"]], "]"}], 
       GridBox[{{
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["233048", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    (-(1/2)) ($CellContext`z2 + $CellContext`zb2) \
$CellContext`\[CapitalDelta]3 $CellContext`\[CapitalDelta]4 \
$CellContext`F[$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + (
      1/(($CellContext`z2 - $CellContext`zb2)^2 ($CellContext`z3 - \
$CellContext`zb3))) ((-1 + $CellContext`w2) $CellContext`w2 $CellContext`z2^3 \
($CellContext`z3 + $CellContext`zb3) $CellContext`\[CapitalDelta]3 - (-1 + \
$CellContext`w2) $CellContext`w2 $CellContext`zb2^3 ($CellContext`z3 + \
$CellContext`zb3) $CellContext`\[CapitalDelta]3 + $CellContext`z2^2 \
$CellContext`zb2 (
        2 (-2 + $CellContext`d) $CellContext`zb3 - $CellContext`w2^2 \
($CellContext`z3 + $CellContext`zb3) (-4 + 
         3 $CellContext`\[CapitalDelta]3) + $CellContext`w2 ((-2) \
$CellContext`d $CellContext`zb3 + 
          3 $CellContext`zb3 $CellContext`\[CapitalDelta]3 + $CellContext`z3 \
(-8 + 2 $CellContext`d + 
            3 $CellContext`\[CapitalDelta]3))) + $CellContext`z2 \
$CellContext`zb2 ($CellContext`z3 (
          2 $CellContext`d (
            1 + $CellContext`w2 (-2 + $CellContext`zb2) - $CellContext`zb2) + 
          4 (-1 + $CellContext`zb2) + $CellContext`w2^2 $CellContext`zb2 (-4 + 
            3 $CellContext`\[CapitalDelta]3) + $CellContext`w2 (8 - 
            3 $CellContext`zb2 $CellContext`\[CapitalDelta]3)) + \
$CellContext`zb3 (4 - 
          2 $CellContext`d (
           1 + $CellContext`w2 (-2 + $CellContext`zb2)) + $CellContext`w2^2 \
$CellContext`zb2 (-4 + 3 $CellContext`\[CapitalDelta]3) + $CellContext`w2 (-8 + 
            8 $CellContext`zb2 - 
            3 $CellContext`zb2 $CellContext`\[CapitalDelta]3)))) 
     Derivative[
      0, 0, 0, 0, 0, 0, 0, 0, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    4 (-1 + $CellContext`w2) $CellContext`w2 $CellContext`z2 $CellContext`zb2 \
($CellContext`z3 (-1 + $CellContext`w2 ($CellContext`z2 - $CellContext`zb2) + \
$CellContext`zb2) + (
        1 + (-1 + $CellContext`w2) $CellContext`z2 - $CellContext`w2 \
$CellContext`zb2) $CellContext`zb3) 
     Derivative[
      0, 0, 0, 0, 0, 0, 0, 0, 
       2][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/(($CellContext`z2 - \
$CellContext`zb2)^2 ($CellContext`z3 - $CellContext`zb3)) + (
      1/(($CellContext`z1 - $CellContext`zb1) ($CellContext`z2 - \
$CellContext`zb2)^2)) ($CellContext`z1 ((-1 + $CellContext`w1) \
$CellContext`w1 $CellContext`z2^3 $CellContext`\[CapitalDelta]4 - (-1 + \
$CellContext`w1) $CellContext`w1 $CellContext`zb2^3 $CellContext`\
\[CapitalDelta]4 + $CellContext`w1 $CellContext`z2^2 $CellContext`zb2 (-8 + 
          2 $CellContext`d + $CellContext`w1 (4 - 
            3 $CellContext`\[CapitalDelta]4) + 
          3 $CellContext`\[CapitalDelta]4) + $CellContext`z2 $CellContext`zb2 \
(2 $CellContext`d (
            1 + $CellContext`w1 (-2 + $CellContext`zb2) - $CellContext`zb2) + 
          4 (-1 + $CellContext`zb2) + $CellContext`w1^2 $CellContext`zb2 (-4 + 
            3 $CellContext`\[CapitalDelta]4) + $CellContext`w1 (8 - 
            
            3 $CellContext`zb2 $CellContext`\[CapitalDelta]4))) + \
$CellContext`zb1 ((-1 + $CellContext`w1) $CellContext`w1 $CellContext`z2^3 \
$CellContext`\[CapitalDelta]4 - (-1 + $CellContext`w1) $CellContext`w1 \
$CellContext`zb2^3 $CellContext`\[CapitalDelta]4 - (-1 + $CellContext`w1) \
$CellContext`z2^2 $CellContext`zb2 (-4 + 
         2 $CellContext`d + $CellContext`w1 (-4 + 
           3 $CellContext`\[CapitalDelta]4)) + $CellContext`z2 \
$CellContext`zb2 (4 - 
          2 $CellContext`d (
           1 + $CellContext`w1 (-2 + $CellContext`zb2)) + $CellContext`w1^2 \
$CellContext`zb2 (-4 + 3 $CellContext`\[CapitalDelta]4) + $CellContext`w1 (-8 + 
            8 $CellContext`zb2 - 
            3 $CellContext`zb2 $CellContext`\[CapitalDelta]4)))) 
     Derivative[
      0, 0, 0, 0, 0, 0, 0, 1, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + (
      1/(($CellContext`z1 - $CellContext`zb1) ($CellContext`z2 - \
$CellContext`zb2) ($CellContext`z3 - $CellContext`zb3))) ((-2) \
$CellContext`w1^2 (-1 + $CellContext`w2) $CellContext`w2 ($CellContext`z1 + \
$CellContext`zb1) ($CellContext`z2^2 - $CellContext`zb2^2) ($CellContext`z3 + \
$CellContext`zb3) + 
      2 ($CellContext`zb1 $CellContext`zb2 ($CellContext`z3 - \
$CellContext`zb3) + $CellContext`z1 $CellContext`z2 ($CellContext`z3 (-1 + \
$CellContext`zb2 + $CellContext`w2 $CellContext`zb2) + $CellContext`zb3 + (-2 + \
$CellContext`w2) $CellContext`zb2 $CellContext`zb3) - $CellContext`z1 \
$CellContext`zb2 ($CellContext`z3 + (-1 + $CellContext`w2) $CellContext`z3 \
$CellContext`zb2 + (-1 + $CellContext`w2 $CellContext`zb2) $CellContext`zb3) + \
$CellContext`z2 $CellContext`zb1 ($CellContext`z3 + (-2 + $CellContext`w2) \
$CellContext`z3 $CellContext`zb2 + (-1 + $CellContext`zb2 + $CellContext`w2 \
$CellContext`zb2) $CellContext`zb3) + $CellContext`z2^2 $CellContext`zb1 \
($CellContext`zb3 - $CellContext`w2 ($CellContext`z3 + $CellContext`zb3))) \
$CellContext`\[CapitalUpsilon] + 
      2 $CellContext`w1 ($CellContext`z1 + $CellContext`zb1) ($CellContext`z2 - \
$CellContext`zb2) ($CellContext`w2^2 ($CellContext`z2 + $CellContext`zb2) \
($CellContext`z3 + $CellContext`zb3) + ($CellContext`z3 $CellContext`zb2 - \
$CellContext`z2 $CellContext`zb3) $CellContext`\[CapitalUpsilon] + \
$CellContext`w2 ($CellContext`z3 + $CellContext`zb3) ($CellContext`z2 (-1 + \
$CellContext`\[CapitalUpsilon]) - $CellContext`zb2 (
           1 + $CellContext`\[CapitalUpsilon])))) 
     Derivative[
      0, 0, 0, 0, 0, 0, 0, 1, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    4 (-1 + $CellContext`w1) $CellContext`w1 $CellContext`z2 $CellContext`zb2 \
($CellContext`z1 (-1 + $CellContext`w1 ($CellContext`z2 - $CellContext`zb2) + \
$CellContext`zb2) + $CellContext`zb1 (
        1 + (-1 + $CellContext`w1) $CellContext`z2 - $CellContext`w1 \
$CellContext`zb2)) 
     Derivative[
      0, 0, 0, 0, 0, 0, 0, 2, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/(($CellContext`z1 - \
$CellContext`zb1) ($CellContext`z2 - $CellContext`zb2)^2) + (
      1/(($CellContext`z1 - $CellContext`zb1) ($CellContext`z2 - \
$CellContext`zb2)^3 ($CellContext`z3 - $CellContext`zb3))) ($CellContext`z1 \
($CellContext`zb2^4 $CellContext`\[CapitalUpsilon] ((-$CellContext`zb3) \
$CellContext`\[CapitalDelta]3 + $CellContext`w2 ($CellContext`z3 + \
$CellContext`zb3) $CellContext`\[CapitalDelta]3 + $CellContext`w1 (
            2 $CellContext`w2 ($CellContext`z3 + $CellContext`zb3) + \
$CellContext`z3 $CellContext`\[CapitalDelta]4 - $CellContext`zb3 (
             2 + $CellContext`\[CapitalDelta]4)) + 
          2 $CellContext`z3 $CellContext`\[CapitalUpsilon] + 
          2 $CellContext`zb3 $CellContext`\[CapitalUpsilon]) + \
$CellContext`z2^4 $CellContext`\[CapitalUpsilon] ($CellContext`zb3 \
($CellContext`w2 (2 - 
              2 $CellContext`w1 + $CellContext`\[CapitalDelta]3) + \
$CellContext`\[CapitalDelta]4 - $CellContext`w1 $CellContext`\[CapitalDelta]4 + 
            2 $CellContext`\[CapitalUpsilon]) + $CellContext`z3 (-2 - \
$CellContext`\[CapitalDelta]3 + $CellContext`w2 (
              2 + $CellContext`\[CapitalDelta]3) - $CellContext`\
\[CapitalDelta]4 + $CellContext`w1 (2 - 
              2 $CellContext`w2 + $CellContext`\[CapitalDelta]4) + 
            2 $CellContext`\[CapitalUpsilon])) + $CellContext`z2^3 \
$CellContext`zb2 (
          4 $CellContext`w1^2 ($CellContext`w2 ($CellContext`z3 - \
$CellContext`zb3) + $CellContext`zb3) + ($CellContext`zb3 (4 - 
              2 $CellContext`d + 
              2 $CellContext`w2 + $CellContext`\[CapitalDelta]3 - 
              4 $CellContext`w2 $CellContext`\[CapitalDelta]3 - 
              3 $CellContext`\[CapitalDelta]4 - 
              8 $CellContext`\[CapitalUpsilon]) + $CellContext`z3 (-6 + 
              2 $CellContext`d + 2 $CellContext`w2 + 
              3 $CellContext`\[CapitalDelta]3 - 
              4 $CellContext`w2 $CellContext`\[CapitalDelta]3 + 
              3 $CellContext`\[CapitalDelta]4 - 
              8 $CellContext`\[CapitalUpsilon])) $CellContext`\
\[CapitalUpsilon] + 
          2 $CellContext`w1 (
            2 $CellContext`w2^2 ($CellContext`z3 + $CellContext`zb3) + \
$CellContext`z3 (1 - 
              2 $CellContext`\[CapitalDelta]4) $CellContext`\[CapitalUpsilon] + \
$CellContext`w2 $CellContext`zb3 (2 - $CellContext`d + 
              2 $CellContext`\[CapitalUpsilon]) + $CellContext`w2 \
$CellContext`z3 (-6 + $CellContext`d + 
              2 $CellContext`\[CapitalUpsilon]) + $CellContext`zb3 (-4 + \
$CellContext`d + (-3 + 
                2 $CellContext`\[CapitalDelta]4) $CellContext`\
\[CapitalUpsilon]))) + $CellContext`z2 $CellContext`zb2^2 \
((-$CellContext`zb3) (4 - 8 $CellContext`w2 + 
            8 $CellContext`w2 $CellContext`zb2 - 
            4 $CellContext`w1^2 $CellContext`w2 $CellContext`zb2 - 
            4 $CellContext`w2^2 $CellContext`zb2 - 
            8 $CellContext`\[CapitalUpsilon] + 
            4 $CellContext`zb2 $CellContext`\[CapitalUpsilon] - 
            6 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalUpsilon] - 
            3 $CellContext`zb2 $CellContext`\[CapitalDelta]3 $CellContext`\
\[CapitalUpsilon] + 
            4 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalDelta]3 \
$CellContext`\[CapitalUpsilon] + $CellContext`zb2 \
$CellContext`\[CapitalDelta]4 $CellContext`\[CapitalUpsilon] + 
            8 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 + 
            2 $CellContext`d (-1 + 
              2 $CellContext`w2 + $CellContext`w1 (
                2 + $CellContext`w2 (-4 + $CellContext`zb2)) - \
$CellContext`w2 $CellContext`zb2 + 
              2 $CellContext`\[CapitalUpsilon] - $CellContext`zb2 \
$CellContext`\[CapitalUpsilon]) + 
            2 $CellContext`w1 (-4 + 2 $CellContext`w2^2 $CellContext`zb2 + 
              2 $CellContext`w2 (
                4 + $CellContext`zb2 (-1 + $CellContext`\[CapitalUpsilon])) + \
$CellContext`zb2 $CellContext`\[CapitalUpsilon] - 
              2 $CellContext`zb2 $CellContext`\[CapitalDelta]4 $CellContext`\
\[CapitalUpsilon])) + $CellContext`z3 (4 - 8 $CellContext`w2 - 
            4 $CellContext`zb2 - 
            4 $CellContext`w1^2 (-1 + $CellContext`w2) $CellContext`zb2 + 
            4 $CellContext`w2^2 $CellContext`zb2 - 
            8 $CellContext`\[CapitalUpsilon] - 
            2 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
            6 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2 $CellContext`\[CapitalDelta]3 $CellContext`\[CapitalUpsilon] - 
            4 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalDelta]3 \
$CellContext`\[CapitalUpsilon] + $CellContext`zb2 \
$CellContext`\[CapitalDelta]4 $CellContext`\[CapitalUpsilon] - 
            8 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 + 
            2 $CellContext`d (-1 + $CellContext`w1 (
                2 + $CellContext`w2 (-4 + $CellContext`zb2) - \
$CellContext`zb2) - $CellContext`w2 (-2 + $CellContext`zb2) + \
$CellContext`zb2 + 
              2 $CellContext`\[CapitalUpsilon] - $CellContext`zb2 \
$CellContext`\[CapitalUpsilon]) - 
            2 $CellContext`w1 (4 + 2 $CellContext`w2^2 $CellContext`zb2 + 
             2 $CellContext`w2 (-4 + $CellContext`zb2 (-1 + $CellContext`\
\[CapitalUpsilon])) + $CellContext`zb2 (-3 + 
               2 $CellContext`\[CapitalDelta]4) \
$CellContext`\[CapitalUpsilon]))) + $CellContext`z2^2 $CellContext`zb2 \
($CellContext`z3 (4 - 8 $CellContext`w2 - 4 $CellContext`zb2 - 
            4 $CellContext`w1^2 $CellContext`zb2 + 
            16 $CellContext`w2 $CellContext`zb2 - 
            4 $CellContext`w2^2 $CellContext`zb2 + 
            2 $CellContext`d (-1 + $CellContext`w2 (2 - 
                3 $CellContext`zb2) + $CellContext`zb2 + $CellContext`w1 (-1 + 
                2 $CellContext`w2) (-2 + 3 $CellContext`zb2) - 
              2 $CellContext`\[CapitalUpsilon]) + 
            8 $CellContext`\[CapitalUpsilon] + 
            10 $CellContext`zb2 $CellContext`\[CapitalUpsilon] - 
            10 $CellContext`w2 $CellContext`zb2 \
$CellContext`\[CapitalUpsilon] - 
            3 $CellContext`zb2 $CellContext`\[CapitalDelta]3 $CellContext`\
\[CapitalUpsilon] + 
            6 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalDelta]3 \
$CellContext`\[CapitalUpsilon] - 
            3 $CellContext`zb2 $CellContext`\[CapitalDelta]4 $CellContext`\
\[CapitalUpsilon] + 12 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 - 
            2 $CellContext`w1 (4 + 
             4 $CellContext`w2 (-2 + 
               3 $CellContext`zb2) + $CellContext`zb2 (-8 + 
               5 $CellContext`\[CapitalUpsilon] - 
               3 $CellContext`\[CapitalDelta]4 \
$CellContext`\[CapitalUpsilon]))) + $CellContext`zb3 (-4 + 8 $CellContext`w2 + 
            8 $CellContext`zb2 - 4 $CellContext`w1^2 $CellContext`zb2 - 
            8 $CellContext`w2 $CellContext`zb2 - 
            4 $CellContext`w2^2 $CellContext`zb2 - 
            8 $CellContext`\[CapitalUpsilon] - 
            10 $CellContext`w2 $CellContext`zb2 \
$CellContext`\[CapitalUpsilon] - 
            3 $CellContext`zb2 $CellContext`\[CapitalDelta]3 $CellContext`\
\[CapitalUpsilon] + 
            6 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalDelta]3 \
$CellContext`\[CapitalUpsilon] + 
            3 $CellContext`zb2 $CellContext`\[CapitalDelta]4 $CellContext`\
\[CapitalUpsilon] + 
            
            12 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 + \
$CellContext`d (2 - 4 $CellContext`zb2 - 
              2 $CellContext`w1 (-1 + 2 $CellContext`w2) (-2 + 
               3 $CellContext`zb2) + $CellContext`w2 (-4 + 
                6 $CellContext`zb2) + 4 $CellContext`\[CapitalUpsilon]) + 
            2 $CellContext`w1 (4 + 
              4 $CellContext`w2 (-2 + 
                3 $CellContext`zb2) + $CellContext`zb2 (-4 + 
                5 $CellContext`\[CapitalUpsilon] - 
                3 $CellContext`\[CapitalDelta]4 \
$CellContext`\[CapitalUpsilon]))))) - $CellContext`zb1 ($CellContext`z2^4 \
$CellContext`\[CapitalUpsilon] ((-$CellContext`z3) $CellContext`\
\[CapitalDelta]3 + $CellContext`w2 $CellContext`z3 $CellContext`\
\[CapitalDelta]3 + $CellContext`w2 $CellContext`zb3 $CellContext`\
\[CapitalDelta]3 + $CellContext`w1 $CellContext`z3 (-2 + 
           2 $CellContext`w2 - $CellContext`\[CapitalDelta]4) + \
$CellContext`w1 $CellContext`zb3 (
           2 $CellContext`w2 + $CellContext`\[CapitalDelta]4) - 
         2 $CellContext`z3 $CellContext`\[CapitalUpsilon] - 
         2 $CellContext`zb3 $CellContext`\[CapitalUpsilon]) + \
$CellContext`zb2^4 $CellContext`\[CapitalUpsilon] ((-$CellContext`w2) \
($CellContext`z3 + $CellContext`zb3) (-2 + 
           2 $CellContext`w1 - $CellContext`\[CapitalDelta]3) + \
$CellContext`z3 ($CellContext`\[CapitalDelta]4 - $CellContext`w1 \
$CellContext`\[CapitalDelta]4 - 
           2 $CellContext`\[CapitalUpsilon]) - $CellContext`zb3 (
          2 + $CellContext`\[CapitalDelta]3 + $CellContext`\[CapitalDelta]4 - \
$CellContext`w1 (2 + $CellContext`\[CapitalDelta]4) + 
          2 $CellContext`\[CapitalUpsilon])) + $CellContext`z2^3 \
$CellContext`zb2 (
         4 (-1 + $CellContext`w1) $CellContext`w2^2 ($CellContext`z3 + \
$CellContext`zb3) + $CellContext`z3 $CellContext`\[CapitalUpsilon] (-4 + 
           2 $CellContext`d + 
           3 $CellContext`\[CapitalDelta]3 - $CellContext`\[CapitalDelta]4 + \
$CellContext`w1 (-2 + 4 $CellContext`\[CapitalDelta]4) + 
           8 $CellContext`\[CapitalUpsilon]) + $CellContext`zb3 (4 - 
           4 $CellContext`w1^2 + 
           2 $CellContext`d (-1 + $CellContext`w1 - $CellContext`\
\[CapitalUpsilon]) - 2 $CellContext`\[CapitalUpsilon] + 
           6 $CellContext`w1 $CellContext`\[CapitalUpsilon] + $CellContext`\
\[CapitalDelta]3 $CellContext`\[CapitalUpsilon] + \
$CellContext`\[CapitalDelta]4 $CellContext`\[CapitalUpsilon] - 
           4 $CellContext`w1 $CellContext`\[CapitalDelta]4 $CellContext`\
\[CapitalUpsilon] + 8 $CellContext`\[CapitalUpsilon]^2) + 
         2 $CellContext`w2 ($CellContext`zb3 ($CellContext`d - $CellContext`d \
$CellContext`w1 + 
             2 $CellContext`w1^2 + (3 - 
               2 $CellContext`\[CapitalDelta]3) \
$CellContext`\[CapitalUpsilon] - 
             2 $CellContext`w1 (
              1 + $CellContext`\[CapitalUpsilon])) + $CellContext`z3 (
             4 + $CellContext`d (-1 + $CellContext`w1) - 2 $CellContext`w1^2 + 
             3 $CellContext`\[CapitalUpsilon] - 
             2 $CellContext`\[CapitalDelta]3 $CellContext`\[CapitalUpsilon] - 
             2 $CellContext`w1 (
              1 + $CellContext`\[CapitalUpsilon])))) + $CellContext`z2^2 \
$CellContext`zb2 ($CellContext`zb3 (-4 + 8 $CellContext`w2 + 
           4 $CellContext`zb2 + 4 $CellContext`w1^2 $CellContext`zb2 - 
           16 $CellContext`w2 $CellContext`zb2 + 
           4 $CellContext`w2^2 $CellContext`zb2 - 
           2 $CellContext`d (-1 + $CellContext`w2 (2 - 
              3 $CellContext`zb2) + $CellContext`zb2 + $CellContext`w1 (-1 + 
              2 $CellContext`w2) (-2 + 3 $CellContext`zb2) - 
            2 $CellContext`\[CapitalUpsilon]) - 
           8 $CellContext`\[CapitalUpsilon] + 
           10 $CellContext`zb2 $CellContext`\[CapitalUpsilon] - 
           10 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalUpsilon] - 
           3 $CellContext`zb2 $CellContext`\[CapitalDelta]3 $CellContext`\
\[CapitalUpsilon] + 
           6 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalDelta]3 \
$CellContext`\[CapitalUpsilon] - 
           3 $CellContext`zb2 $CellContext`\[CapitalDelta]4 $CellContext`\
\[CapitalUpsilon] - 12 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 + 
           2 $CellContext`w1 (4 + 
             4 $CellContext`w2 (-2 + 
               3 $CellContext`zb2) + $CellContext`zb2 (-8 - 
               5 $CellContext`\[CapitalUpsilon] + 
               3 $CellContext`\[CapitalDelta]4 \
$CellContext`\[CapitalUpsilon]))) + $CellContext`z3 (4 - 8 $CellContext`w2 - 
           8 $CellContext`zb2 + 4 $CellContext`w1^2 $CellContext`zb2 + 
           8 $CellContext`w2 $CellContext`zb2 + 
           4 $CellContext`w2^2 $CellContext`zb2 + 
           2 $CellContext`d (-1 + $CellContext`w2 (2 - 3 $CellContext`zb2) + 
             2 $CellContext`zb2 + $CellContext`w1 (-1 + 
               2 $CellContext`w2) (-2 + 3 $CellContext`zb2) - 
             2 $CellContext`\[CapitalUpsilon]) + 
           8 $CellContext`\[CapitalUpsilon] - 
           10 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalUpsilon] - 
           3 $CellContext`zb2 $CellContext`\[CapitalDelta]3 $CellContext`\
\[CapitalUpsilon] + 
           6 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalDelta]3 \
$CellContext`\[CapitalUpsilon] + 
           3 $CellContext`zb2 $CellContext`\[CapitalDelta]4 $CellContext`\
\[CapitalUpsilon] - 12 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 - 
           2 $CellContext`w1 (4 + 
            4 $CellContext`w2 (-2 + 
              3 $CellContext`zb2) + $CellContext`zb2 (-4 - 
              5 $CellContext`\[CapitalUpsilon] + 
              3 $CellContext`\[CapitalDelta]4 \
$CellContext`\[CapitalUpsilon])))) + $CellContext`z2 $CellContext`zb2^2 \
($CellContext`z3 (4 - 8 $CellContext`w2 + 
           4 $CellContext`w1^2 (-1 + $CellContext`w2) $CellContext`zb2 - 
           8 $CellContext`\[CapitalUpsilon] + 
           4 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
           2 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2 $CellContext`\[CapitalDelta]3 $CellContext`\[CapitalUpsilon] - 
           4 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalDelta]3 \
$CellContext`\[CapitalUpsilon] - 
           3 $CellContext`zb2 $CellContext`\[CapitalDelta]4 $CellContext`\
\[CapitalUpsilon] + 8 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 + 
           2 $CellContext`d (-1 + 
             2 $CellContext`w2 + $CellContext`w1 (
               2 + $CellContext`w2 (-4 + $CellContext`zb2) - \
$CellContext`zb2) + 
             2 $CellContext`\[CapitalUpsilon] - $CellContext`zb2 \
$CellContext`\[CapitalUpsilon]) + $CellContext`w1 (-8 - 
             4 $CellContext`w2^2 $CellContext`zb2 + 
             4 $CellContext`w2 (
               4 + $CellContext`zb2 (-1 + $CellContext`\[CapitalUpsilon])) + \
$CellContext`zb2 (8 - 6 $CellContext`\[CapitalUpsilon] + 
               4 $CellContext`\[CapitalDelta]4 \
$CellContext`\[CapitalUpsilon]))) + $CellContext`zb3 (-4 + 8 $CellContext`w2 - 
           4 $CellContext`w1^2 $CellContext`w2 $CellContext`zb2 + 
           8 $CellContext`\[CapitalUpsilon] - 
           6 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
           2 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
           3 $CellContext`zb2 $CellContext`\[CapitalDelta]3 $CellContext`\
\[CapitalUpsilon] - 
           4 $CellContext`w2 $CellContext`zb2 $CellContext`\[CapitalDelta]3 \
$CellContext`\[CapitalUpsilon] + 
           3 $CellContext`zb2 $CellContext`\[CapitalDelta]4 $CellContext`\
\[CapitalUpsilon] + 8 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 - 
           2 $CellContext`d (-1 + 
            2 $CellContext`w2 + $CellContext`w1 (
              2 + $CellContext`w2 (-4 + $CellContext`zb2)) + 
            2 $CellContext`\[CapitalUpsilon] - $CellContext`zb2 $CellContext`\
\[CapitalUpsilon]) + 
           2 $CellContext`w1 (4 - 
             2 $CellContext`w2^2 $CellContext`zb2 + $CellContext`zb2 \
$CellContext`\[CapitalUpsilon] - 
             2 $CellContext`zb2 $CellContext`\[CapitalDelta]4 $CellContext`\
\[CapitalUpsilon] + 
             2 $CellContext`w2 (-4 + $CellContext`zb2 (
                 3 + $CellContext`\[CapitalUpsilon]))))))) 
     Derivative[
      0, 0, 0, 0, 0, 0, 1, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + (
      1/(($CellContext`z1 - $CellContext`zb1) ($CellContext`z2 - \
$CellContext`zb2)^3 ($CellContext`z3 - $CellContext`zb3))) (
      4 $CellContext`w2^3 $CellContext`z2 ($CellContext`z2 - \
$CellContext`zb2) $CellContext`zb2 ($CellContext`z2 $CellContext`zb1 - \
$CellContext`z1 $CellContext`zb2 + $CellContext`w1 ($CellContext`z1 - \
$CellContext`zb1) ($CellContext`z2 + $CellContext`zb2)) ($CellContext`z3 + \
$CellContext`zb3) - 
      2 ($CellContext`z2 - $CellContext`zb2) $CellContext`\[CapitalUpsilon] \
($CellContext`zb1 ((-$CellContext`z3) $CellContext`zb2^3 $CellContext`\
\[CapitalUpsilon] + $CellContext`z2^3 $CellContext`zb3 $CellContext`\
\[CapitalUpsilon] - $CellContext`z2^2 $CellContext`zb2 (
          2 $CellContext`zb3 (-1 + $CellContext`\[CapitalUpsilon]) + \
$CellContext`z3 $CellContext`\[CapitalUpsilon]) + $CellContext`z2 \
$CellContext`zb2 (
           2 $CellContext`z3 (
             1 + $CellContext`zb2 (-1 + $CellContext`\[CapitalUpsilon])) + \
$CellContext`zb3 (-2 + $CellContext`zb2 $CellContext`\[CapitalUpsilon]))) + \
$CellContext`z1 ((-$CellContext`z3) $CellContext`zb2^3 $CellContext`\
\[CapitalUpsilon] + $CellContext`z2^3 $CellContext`zb3 $CellContext`\
\[CapitalUpsilon] - $CellContext`z2^2 $CellContext`zb2 ($CellContext`z3 \
$CellContext`\[CapitalUpsilon] + 
          2 $CellContext`zb3 (
            1 + $CellContext`\[CapitalUpsilon])) + $CellContext`z2 \
$CellContext`zb2 ($CellContext`zb3 (
             2 + $CellContext`zb2 $CellContext`\[CapitalUpsilon]) + 
           2 $CellContext`z3 (-1 + $CellContext`zb2 + $CellContext`zb2 \
$CellContext`\[CapitalUpsilon])))) + 
      2 $CellContext`w2 ($CellContext`zb1 ((-$CellContext`zb2^4) \
($CellContext`z3 + $CellContext`zb3) (-1 + $CellContext`w1 - $CellContext`\
\[CapitalUpsilon]) $CellContext`\[CapitalUpsilon] + $CellContext`z2^4 \
($CellContext`z3 + $CellContext`zb3) $CellContext`\[CapitalUpsilon] \
($CellContext`w1 + $CellContext`\[CapitalUpsilon]) - $CellContext`z2^3 \
$CellContext`zb2 ($CellContext`z3 $CellContext`\[CapitalUpsilon] (-3 + 
             2 $CellContext`w1 + 
             4 $CellContext`\[CapitalUpsilon]) + $CellContext`zb3 (-2 - 
             7 $CellContext`\[CapitalUpsilon] + 
             4 $CellContext`\[CapitalUpsilon]^2 + 
             2 $CellContext`w1 (
               1 + $CellContext`\[CapitalUpsilon]))) + $CellContext`z2 \
$CellContext`zb2^2 ($CellContext`zb3 (-2 + (
                4 + $CellContext`zb2) $CellContext`\[CapitalUpsilon] - 
              4 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 + 
              2 $CellContext`w1 (
                2 + $CellContext`zb2 $CellContext`\[CapitalUpsilon])) + \
$CellContext`z3 (2 + (-4 + 5 $CellContext`zb2) $CellContext`\[CapitalUpsilon] - 
              4 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 + 
              2 $CellContext`w1 (-2 + $CellContext`zb2 + $CellContext`zb2 \
$CellContext`\[CapitalUpsilon]))) + $CellContext`z2^2 $CellContext`zb2 \
($CellContext`z3 (2 + $CellContext`w1 (-4 + 6 $CellContext`zb2) + 
              4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (-4 - 
                9 $CellContext`\[CapitalUpsilon] + 
                6 $CellContext`\[CapitalUpsilon]^2)) + $CellContext`zb3 (-2 + \
$CellContext`w1 (4 - 6 $CellContext`zb2) - 
              4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (2 - 
                9 $CellContext`\[CapitalUpsilon] + 
                6 $CellContext`\[CapitalUpsilon]^2)))) + $CellContext`z1 \
((-$CellContext`zb2^4) ($CellContext`z3 + $CellContext`zb3) ($CellContext`w1 - \
$CellContext`\[CapitalUpsilon]) $CellContext`\[CapitalUpsilon] + \
$CellContext`z2^4 ($CellContext`z3 + $CellContext`zb3) $CellContext`\
\[CapitalUpsilon] (-1 + $CellContext`w1 + $CellContext`\[CapitalUpsilon]) - \
$CellContext`z2^3 $CellContext`zb2 (
           2 $CellContext`w1 ($CellContext`zb3 (-1 + $CellContext`\
\[CapitalUpsilon]) + $CellContext`z3 $CellContext`\[CapitalUpsilon]) + \
$CellContext`\[CapitalUpsilon] ($CellContext`z3 + 
             4 $CellContext`z3 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb3 (5 + 
               4 $CellContext`\[CapitalUpsilon]))) + $CellContext`z2 \
$CellContext`zb2^2 ((-$CellContext`zb3) (-2 + (4 + 
                3 $CellContext`zb2) $CellContext`\[CapitalUpsilon] + 
              4 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 + \
$CellContext`w1 (4 - 
                2 $CellContext`zb2 $CellContext`\[CapitalUpsilon])) + \
$CellContext`z3 (-2 + 
              2 $CellContext`w1 (
                2 + $CellContext`zb2 (-1 + $CellContext`\[CapitalUpsilon])) + 
              4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (2 - 
                7 $CellContext`\[CapitalUpsilon] - 
                4 $CellContext`\[CapitalUpsilon]^2))) + $CellContext`z2^2 \
$CellContext`zb2 ($CellContext`zb3 (
              2 + $CellContext`w1 (-4 + 6 $CellContext`zb2) + 
              4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (-4 + 
                9 $CellContext`\[CapitalUpsilon] + 
                6 $CellContext`\[CapitalUpsilon]^2)) + $CellContext`z3 (-2 + \
$CellContext`w1 (4 - 6 $CellContext`zb2) - 
              4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (2 + 
                9 $CellContext`\[CapitalUpsilon] + 
                6 $CellContext`\[CapitalUpsilon]^2))))) - 
      2 $CellContext`w2^2 ($CellContext`z1 ((-1 + $CellContext`w1) \
$CellContext`z2^4 ($CellContext`z3 + $CellContext`zb3) $CellContext`\
\[CapitalUpsilon] - $CellContext`w1 $CellContext`zb2^4 ($CellContext`z3 + \
$CellContext`zb3) $CellContext`\[CapitalUpsilon] - $CellContext`z2^3 \
$CellContext`zb2 (
          2 $CellContext`w1 ($CellContext`zb3 (-2 + $CellContext`\
\[CapitalUpsilon]) + $CellContext`z3 (-1 + $CellContext`\[CapitalUpsilon])) + 
          3 ($CellContext`z3 + $CellContext`zb3) $CellContext`\
\[CapitalUpsilon]) + $CellContext`z2 $CellContext`zb2^2 ($CellContext`z3 (-2 + 
             4 $CellContext`zb2 + 
             2 $CellContext`w1 (
               2 + $CellContext`zb2 (-2 + $CellContext`\[CapitalUpsilon])) - 
             5 $CellContext`zb2 $CellContext`\[CapitalUpsilon]) + \
$CellContext`zb3 (2 + 2 $CellContext`zb2 + 
             2 $CellContext`w1 (-2 + $CellContext`zb2 (-1 + $CellContext`\
\[CapitalUpsilon])) - 
             5 $CellContext`zb2 $CellContext`\[CapitalUpsilon])) + \
$CellContext`z2^2 $CellContext`zb2 ($CellContext`z3 (-2 + 4 $CellContext`w1 - 
             6 $CellContext`w1 $CellContext`zb2 + 
             9 $CellContext`zb2 $CellContext`\[CapitalUpsilon]) + \
$CellContext`zb3 (2 - 4 $CellContext`w1 - 6 $CellContext`zb2 + 
             6 $CellContext`w1 $CellContext`zb2 + 
             9 $CellContext`zb2 $CellContext`\[CapitalUpsilon]))) + \
$CellContext`zb1 ($CellContext`w1 $CellContext`z2^4 ($CellContext`z3 + \
$CellContext`zb3) $CellContext`\[CapitalUpsilon] - (-1 + $CellContext`w1) \
$CellContext`zb2^4 ($CellContext`z3 + $CellContext`zb3) $CellContext`\
\[CapitalUpsilon] + $CellContext`z2^2 $CellContext`zb2 ($CellContext`z3 (2 - 
             4 $CellContext`w1 - 6 $CellContext`zb2 + 
             6 $CellContext`w1 $CellContext`zb2 - 
             9 $CellContext`zb2 $CellContext`\[CapitalUpsilon]) - \
$CellContext`zb3 (2 - 4 $CellContext`w1 + 6 $CellContext`w1 $CellContext`zb2 + 
            9 $CellContext`zb2 $CellContext`\[CapitalUpsilon])) + \
$CellContext`z2^3 $CellContext`zb2 ($CellContext`z3 (2 + 
             5 $CellContext`\[CapitalUpsilon] - 
             2 $CellContext`w1 (
              1 + $CellContext`\[CapitalUpsilon])) + $CellContext`zb3 (4 + 
             5 $CellContext`\[CapitalUpsilon] - 
             2 $CellContext`w1 (
              2 + $CellContext`\[CapitalUpsilon]))) + $CellContext`z2 \
$CellContext`zb2^2 ($CellContext`zb3 (-2 + 
             3 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
             2 $CellContext`w1 (
               2 + $CellContext`zb2 + $CellContext`zb2 $CellContext`\
\[CapitalUpsilon])) + $CellContext`z3 (2 + 
             3 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
             2 $CellContext`w1 (-2 + $CellContext`zb2 (
                 2 + $CellContext`\[CapitalUpsilon]))))))) 
     Derivative[
      0, 0, 0, 0, 0, 0, 1, 0, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + (
      1/(($CellContext`z1 - $CellContext`zb1) ($CellContext`z2 - \
$CellContext`zb2)^3 ($CellContext`z3 - $CellContext`zb3))) 
     2 (2 $CellContext`w1^3 $CellContext`z2 ($CellContext`z1 + \
$CellContext`zb1) ($CellContext`z2 - $CellContext`zb2) $CellContext`zb2 \
((-$CellContext`z3) $CellContext`zb2 + $CellContext`w2 ($CellContext`z2 + \
$CellContext`zb2) ($CellContext`z3 - $CellContext`zb3) + $CellContext`z2 \
$CellContext`zb3) + ($CellContext`z2 - $CellContext`zb2) $CellContext`\
\[CapitalUpsilon] ((-$CellContext`z2) $CellContext`zb1 ($CellContext`zb3 \
((-2) $CellContext`zb2 (
              1 + $CellContext`z2 (-1 + $CellContext`\[CapitalUpsilon])) + \
$CellContext`z2^2 $CellContext`\[CapitalUpsilon] + $CellContext`zb2^2 \
$CellContext`\[CapitalUpsilon]) + $CellContext`z3 ($CellContext`z2^2 \
$CellContext`\[CapitalUpsilon] + $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon] - 
            2 $CellContext`zb2 (-1 + $CellContext`z2 + $CellContext`z2 \
$CellContext`\[CapitalUpsilon]))) + $CellContext`z1 $CellContext`zb2 \
($CellContext`z2^2 ($CellContext`z3 + $CellContext`zb3) $CellContext`\
\[CapitalUpsilon] + $CellContext`zb2^2 ($CellContext`z3 + $CellContext`zb3) \
$CellContext`\[CapitalUpsilon] - 
          2 $CellContext`z2 ($CellContext`zb3 + $CellContext`zb2 \
$CellContext`zb3 (-1 + $CellContext`\[CapitalUpsilon]) + $CellContext`z3 (-1 + \
$CellContext`zb2 + $CellContext`zb2 $CellContext`\[CapitalUpsilon])))) + \
$CellContext`w1 ($CellContext`zb1 ($CellContext`zb2^4 $CellContext`\
\[CapitalUpsilon] ($CellContext`zb3 - $CellContext`w2 ($CellContext`z3 + \
$CellContext`zb3) + $CellContext`z3 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb3 $CellContext`\[CapitalUpsilon]) + $CellContext`z2^4 \
$CellContext`\[CapitalUpsilon] ($CellContext`z3 (-1 + $CellContext`w2 + \
$CellContext`\[CapitalUpsilon]) + $CellContext`zb3 ($CellContext`w2 + \
$CellContext`\[CapitalUpsilon])) - $CellContext`z2^3 $CellContext`zb2 \
($CellContext`z3 $CellContext`\[CapitalUpsilon] (5 + 
             4 $CellContext`\[CapitalUpsilon]) + $CellContext`zb3 (-2 - 
             7 $CellContext`\[CapitalUpsilon] + 
             4 $CellContext`\[CapitalUpsilon]^2) + 
           2 $CellContext`w2 ($CellContext`z3 (-1 + $CellContext`\
\[CapitalUpsilon]) + $CellContext`zb3 (
               1 + $CellContext`\[CapitalUpsilon]))) + $CellContext`z2 \
$CellContext`zb2^2 ((-$CellContext`z3) (-2 + (4 + 
                3 $CellContext`zb2) $CellContext`\[CapitalUpsilon] + 
              4 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 + \
$CellContext`w2 (4 - 
                2 $CellContext`zb2 $CellContext`\[CapitalUpsilon])) + \
$CellContext`zb3 (-2 + (4 + $CellContext`zb2) $CellContext`\[CapitalUpsilon] - 
              4 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 + 
              2 $CellContext`w2 (
                2 + $CellContext`zb2 $CellContext`\[CapitalUpsilon]))) + \
$CellContext`z2^2 $CellContext`zb2 ($CellContext`zb3 (-2 + $CellContext`w2 (4 - 
                6 $CellContext`zb2) - 
              4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (2 - 
                9 $CellContext`\[CapitalUpsilon] + 
                6 $CellContext`\[CapitalUpsilon]^2)) + $CellContext`z3 (
              2 + $CellContext`w2 (-4 + 6 $CellContext`zb2) + 
              4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (-4 + 
                9 $CellContext`\[CapitalUpsilon] + 
                6 $CellContext`\[CapitalUpsilon]^2)))) + $CellContext`z1 \
($CellContext`zb2^4 $CellContext`\[CapitalUpsilon] ($CellContext`zb3 - \
$CellContext`w2 ($CellContext`z3 + $CellContext`zb3) + $CellContext`z3 \
$CellContext`\[CapitalUpsilon] + $CellContext`zb3 $CellContext`\
\[CapitalUpsilon]) + $CellContext`z2^4 $CellContext`\[CapitalUpsilon] \
($CellContext`z3 (-1 + $CellContext`w2 + $CellContext`\[CapitalUpsilon]) + \
$CellContext`zb3 ($CellContext`w2 + $CellContext`\[CapitalUpsilon])) - \
$CellContext`z2^3 $CellContext`zb2 $CellContext`\[CapitalUpsilon] \
($CellContext`zb3 (-3 + 2 $CellContext`w2 + 
             4 $CellContext`\[CapitalUpsilon]) + $CellContext`z3 (1 + 
             2 $CellContext`w2 + 
             4 $CellContext`\[CapitalUpsilon])) + $CellContext`z2 \
$CellContext`zb2^2 ($CellContext`zb3 (
              2 + (-4 + 5 $CellContext`zb2) $CellContext`\[CapitalUpsilon] - 
              4 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2 + 
              2 $CellContext`w2 (-2 + $CellContext`zb2 + $CellContext`zb2 \
$CellContext`\[CapitalUpsilon])) + $CellContext`z3 (-2 + 
              2 $CellContext`w2 (
                2 + $CellContext`zb2 (-1 + $CellContext`\[CapitalUpsilon])) + 
              4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (2 - 
                7 $CellContext`\[CapitalUpsilon] - 
                4 $CellContext`\[CapitalUpsilon]^2))) + $CellContext`z2^2 \
$CellContext`zb2 ($CellContext`zb3 (
              2 + $CellContext`w2 (-4 + 6 $CellContext`zb2) + 
              4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (-4 - 
                9 $CellContext`\[CapitalUpsilon] + 
                6 $CellContext`\[CapitalUpsilon]^2)) + $CellContext`z3 (-2 + \
$CellContext`w2 (4 - 6 $CellContext`zb2) - 
              4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (2 + 
                9 $CellContext`\[CapitalUpsilon] + 
                6 $CellContext`\[CapitalUpsilon]^2))))) - $CellContext`w1^2 \
($CellContext`zb1 ($CellContext`z2^4 ((-1 + $CellContext`w2) $CellContext`z3 + \
$CellContext`w2 $CellContext`zb3) $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2^4 ($CellContext`zb3 - $CellContext`w2 ($CellContext`z3 + \
$CellContext`zb3)) $CellContext`\[CapitalUpsilon] + $CellContext`z2^2 \
$CellContext`zb2 ((-$CellContext`zb3) (2 - 4 $CellContext`w2 + 
             6 $CellContext`w2 $CellContext`zb2 + 
             9 $CellContext`zb2 $CellContext`\[CapitalUpsilon]) + \
$CellContext`z3 (2 - 4 $CellContext`w2 - 6 $CellContext`zb2 + 
             6 $CellContext`w2 $CellContext`zb2 + 
             9 $CellContext`zb2 $CellContext`\[CapitalUpsilon])) + \
$CellContext`z2^3 $CellContext`zb2 (4 $CellContext`zb3 - 
           3 $CellContext`z3 $CellContext`\[CapitalUpsilon] + 
           5 $CellContext`zb3 $CellContext`\[CapitalUpsilon] - 
           2 $CellContext`w2 ($CellContext`z3 (-2 + $CellContext`\
\[CapitalUpsilon]) + $CellContext`zb3 (
              2 + $CellContext`\[CapitalUpsilon]))) + $CellContext`z2 \
$CellContext`zb2^2 ($CellContext`z3 (2 + 2 $CellContext`zb2 + 
             2 $CellContext`w2 (-2 + $CellContext`zb2 (-1 + $CellContext`\
\[CapitalUpsilon])) - 
             5 $CellContext`zb2 $CellContext`\[CapitalUpsilon]) + \
$CellContext`zb3 (-2 + 3 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
             2 $CellContext`w2 (
               2 + $CellContext`zb2 + $CellContext`zb2 $CellContext`\
\[CapitalUpsilon])))) + $CellContext`z1 ($CellContext`z2^4 ((-1 + \
$CellContext`w2) $CellContext`z3 + $CellContext`w2 $CellContext`zb3) \
$CellContext`\[CapitalUpsilon] + $CellContext`zb2^4 ($CellContext`zb3 - \
$CellContext`w2 ($CellContext`z3 + $CellContext`zb3)) $CellContext`\
\[CapitalUpsilon] + $CellContext`z2^2 $CellContext`zb2 ($CellContext`zb3 (2 - 
             4 $CellContext`w2 - 6 $CellContext`zb2 + 
             6 $CellContext`w2 $CellContext`zb2 - 
             
             9 $CellContext`zb2 $CellContext`\[CapitalUpsilon]) + \
$CellContext`z3 (-2 + 4 $CellContext`w2 - 6 $CellContext`w2 $CellContext`zb2 + 
             9 $CellContext`zb2 $CellContext`\[CapitalUpsilon])) + \
$CellContext`z2^3 $CellContext`zb2 (2 $CellContext`zb3 - 
           3 $CellContext`z3 $CellContext`\[CapitalUpsilon] + 
           5 $CellContext`zb3 $CellContext`\[CapitalUpsilon] - 
           2 $CellContext`w2 (-$CellContext`z3 + $CellContext`zb3 + \
$CellContext`z3 $CellContext`\[CapitalUpsilon] + $CellContext`zb3 \
$CellContext`\[CapitalUpsilon])) + $CellContext`z2 $CellContext`zb2^2 \
($CellContext`z3 (-2 + 4 $CellContext`zb2 + 
             2 $CellContext`w2 (
               2 + $CellContext`zb2 (-2 + $CellContext`\[CapitalUpsilon])) - 
             5 $CellContext`zb2 $CellContext`\[CapitalUpsilon]) + \
$CellContext`zb3 (2 + 3 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
             2 $CellContext`w2 (-2 + $CellContext`zb2 (
                 2 + $CellContext`\[CapitalUpsilon]))))))) 
     Derivative[
      0, 0, 0, 0, 0, 0, 1, 1, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + (
      1/(($CellContext`z1 - $CellContext`zb1) ($CellContext`z2 - \
$CellContext`zb2)^4 ($CellContext`z3 - $CellContext`zb3))) ((-4) \
$CellContext`w2^2 $CellContext`z2 $CellContext`zb2 ((-$CellContext`z2) \
$CellContext`zb1 ($CellContext`zb3 ($CellContext`z2^2 $CellContext`\
\[CapitalUpsilon] + $CellContext`zb2^2 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2 (-1 + $CellContext`z2 - 
              2 $CellContext`z2 $CellContext`\[CapitalUpsilon])) + \
$CellContext`z3 ($CellContext`z2^2 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2^2 $CellContext`\[CapitalUpsilon] - $CellContext`zb2 (-1 + \
$CellContext`z2 + 
             2 $CellContext`z2 $CellContext`\[CapitalUpsilon]))) + \
$CellContext`z1 $CellContext`zb2 ($CellContext`z2^2 ($CellContext`z3 + \
$CellContext`zb3) $CellContext`\[CapitalUpsilon] + $CellContext`zb2^2 \
($CellContext`z3 + $CellContext`zb3) $CellContext`\[CapitalUpsilon] - \
$CellContext`z2 ($CellContext`zb3 + $CellContext`zb2 $CellContext`zb3 (-1 + 
             2 $CellContext`\[CapitalUpsilon]) + $CellContext`z3 (-1 + \
$CellContext`zb2 + 2 $CellContext`zb2 $CellContext`\[CapitalUpsilon])))) + 
      2 $CellContext`w2 ($CellContext`z1 $CellContext`z2 ($CellContext`z2^4 \
($CellContext`z3 + $CellContext`zb3) $CellContext`\[CapitalUpsilon]^2 + \
$CellContext`zb2^3 $CellContext`\[CapitalUpsilon] ($CellContext`zb3 (
              2 + $CellContext`zb2 - 
              3 $CellContext`zb2 $CellContext`\[CapitalUpsilon]) + \
$CellContext`z3 (-2 + 3 $CellContext`zb2 - 
              3 $CellContext`zb2 $CellContext`\[CapitalUpsilon])) - \
$CellContext`z2^2 $CellContext`zb2 $CellContext`\[CapitalUpsilon] \
($CellContext`zb3 (2 - 5 $CellContext`zb2 + 
             6 $CellContext`zb2 $CellContext`\[CapitalUpsilon]) + \
$CellContext`z3 (-2 + $CellContext`zb2 + 
             6 $CellContext`zb2 $CellContext`\[CapitalUpsilon])) + 
          2 $CellContext`z2 $CellContext`zb2^2 ($CellContext`z3 + \
$CellContext`z3 $CellContext`zb2 (-1 - $CellContext`\[CapitalUpsilon] + 
              4 $CellContext`\[CapitalUpsilon]^2) + $CellContext`zb3 (-1 + \
$CellContext`zb2 - 3 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
              4 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2))) + \
$CellContext`zb1 $CellContext`zb2 (
          2 $CellContext`z2 $CellContext`zb2^2 ($CellContext`z3 - \
$CellContext`zb3) $CellContext`\[CapitalUpsilon] + $CellContext`zb2^4 \
($CellContext`z3 + $CellContext`zb3) $CellContext`\[CapitalUpsilon]^2 - \
$CellContext`z2^4 $CellContext`\[CapitalUpsilon] ($CellContext`z3 + 
           3 $CellContext`z3 $CellContext`\[CapitalUpsilon] + 
           3 $CellContext`zb3 (
             1 + $CellContext`\[CapitalUpsilon])) + $CellContext`z2^2 \
$CellContext`zb2 ((-$CellContext`z3) (
              2 + $CellContext`zb2 $CellContext`\[CapitalUpsilon] (5 + 
                6 $CellContext`\[CapitalUpsilon])) + $CellContext`zb3 (
              2 + $CellContext`zb2 ($CellContext`\[CapitalUpsilon] - 
                6 $CellContext`\[CapitalUpsilon]^2))) + 
          2 $CellContext`z2^3 ($CellContext`z3 ($CellContext`zb2 - \
$CellContext`\[CapitalUpsilon] + 
              3 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
              4 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2) + \
$CellContext`zb3 ($CellContext`\[CapitalUpsilon] + $CellContext`zb2 (-1 + \
$CellContext`\[CapitalUpsilon] + 4 $CellContext`\[CapitalUpsilon]^2))))) + 
      2 ($CellContext`z2 - $CellContext`zb2) $CellContext`\[CapitalUpsilon] \
($CellContext`z1 ($CellContext`z2^4 $CellContext`\[CapitalUpsilon] \
($CellContext`z3 (-1 + $CellContext`\[CapitalUpsilon]) + $CellContext`zb3 \
$CellContext`\[CapitalUpsilon]) + $CellContext`z2^3 $CellContext`\
\[CapitalUpsilon] ($CellContext`z3 - 
            2 $CellContext`z3 $CellContext`zb2 (1 + 
             2 $CellContext`\[CapitalUpsilon]) + $CellContext`zb3 (-1 + \
$CellContext`zb2 - 
              4 $CellContext`zb2 $CellContext`\[CapitalUpsilon])) + \
$CellContext`zb2^3 $CellContext`\[CapitalUpsilon] ($CellContext`zb3 + \
$CellContext`zb2 $CellContext`zb3 $CellContext`\[CapitalUpsilon] + \
$CellContext`z3 (-1 + $CellContext`zb2 $CellContext`\[CapitalUpsilon])) - \
$CellContext`z2 $CellContext`zb2^2 ($CellContext`z3 - $CellContext`z3 \
$CellContext`\[CapitalUpsilon] + $CellContext`z3 $CellContext`zb2 (-1 + 
             2 $CellContext`\[CapitalUpsilon] + 
             4 $CellContext`\[CapitalUpsilon]^2) + $CellContext`zb3 (-1 + \
$CellContext`\[CapitalUpsilon] + $CellContext`zb2 $CellContext`\
\[CapitalUpsilon] + 
             4 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2)) + \
$CellContext`z2^2 $CellContext`zb2 ($CellContext`zb3 (1 - 
              2 $CellContext`zb2 + $CellContext`\[CapitalUpsilon] + 
              6 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2) + \
$CellContext`z3 (-1 + $CellContext`zb2 - $CellContext`\[CapitalUpsilon] + 
              5 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
              6 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2))) + \
$CellContext`zb1 ($CellContext`z2^4 ($CellContext`z3 + $CellContext`zb3) \
$CellContext`\[CapitalUpsilon]^2 + $CellContext`zb2^3 $CellContext`\
\[CapitalUpsilon] ($CellContext`z3 + $CellContext`z3 $CellContext`zb2 \
$CellContext`\[CapitalUpsilon] + $CellContext`zb3 (-1 + $CellContext`zb2 + \
$CellContext`zb2 $CellContext`\[CapitalUpsilon])) + $CellContext`z2^3 \
((-$CellContext`z3 + $CellContext`zb3) $CellContext`\[CapitalUpsilon] + \
$CellContext`z3 $CellContext`zb2 (1 - 
              4 $CellContext`\[CapitalUpsilon]) \
$CellContext`\[CapitalUpsilon] + $CellContext`zb2 $CellContext`zb3 (1 + 
              2 $CellContext`\[CapitalUpsilon] - 
              4 $CellContext`\[CapitalUpsilon]^2)) - $CellContext`z2 \
$CellContext`zb2^2 ($CellContext`zb3 - (1 + 
            2 $CellContext`zb2) $CellContext`zb3 $CellContext`\
\[CapitalUpsilon] + 
           4 $CellContext`zb2 $CellContext`zb3 \
$CellContext`\[CapitalUpsilon]^2 + $CellContext`z3 (-1 + $CellContext`\
\[CapitalUpsilon] + $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
             4 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2)) + \
$CellContext`z2^2 $CellContext`zb2 ($CellContext`zb3 (-1 + $CellContext`zb2 - \
$CellContext`\[CapitalUpsilon] - 
              5 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
              6 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2) + \
$CellContext`z3 (
              1 + $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (-2 + 
                6 $CellContext`\[CapitalUpsilon]^2))))) + 
      4 $CellContext`w1^2 $CellContext`z2 $CellContext`zb2 ($CellContext`w2^2 \
($CellContext`z1 - $CellContext`zb1) (-$CellContext`zb2^2 + 
          2 $CellContext`z2 $CellContext`zb2 (-3 + 
            2 $CellContext`zb2) + $CellContext`z2^2 (-1 + 
            4 $CellContext`zb2)) ($CellContext`z3 - $CellContext`zb3) + \
$CellContext`zb1 ((-$CellContext`z3) $CellContext`zb2^3 $CellContext`\
\[CapitalUpsilon] + $CellContext`z2^3 $CellContext`zb3 $CellContext`\
\[CapitalUpsilon] + $CellContext`z2^2 $CellContext`zb2 ($CellContext`zb3 - \
$CellContext`z3 $CellContext`\[CapitalUpsilon] - 
            2 $CellContext`zb3 $CellContext`\[CapitalUpsilon]) + \
$CellContext`z2 $CellContext`zb2 ($CellContext`z3 + $CellContext`z3 \
$CellContext`zb2 (-1 + 
              2 $CellContext`\[CapitalUpsilon]) + $CellContext`zb3 (-1 + \
$CellContext`zb2 $CellContext`\[CapitalUpsilon]))) + $CellContext`z1 \
((-$CellContext`z3) $CellContext`zb2^3 $CellContext`\[CapitalUpsilon] + \
$CellContext`z2^3 $CellContext`zb3 $CellContext`\[CapitalUpsilon] - \
$CellContext`z2^2 $CellContext`zb2 ($CellContext`zb3 + $CellContext`z3 \
$CellContext`\[CapitalUpsilon] + 
           2 $CellContext`zb3 $CellContext`\[CapitalUpsilon]) + \
$CellContext`z2 $CellContext`zb2 ($CellContext`zb3 + $CellContext`zb2 \
$CellContext`zb3 $CellContext`\[CapitalUpsilon] + $CellContext`z3 (-1 + \
$CellContext`zb2 + 
              2 $CellContext`zb2 $CellContext`\[CapitalUpsilon]))) + \
$CellContext`w2 ($CellContext`zb1 ($CellContext`z2 $CellContext`zb2 \
((-$CellContext`z3) (
                6 + $CellContext`zb2 (-5 + $CellContext`\[CapitalUpsilon])) + \
$CellContext`zb3 (
                6 + $CellContext`zb2 (-3 + $CellContext`\[CapitalUpsilon]))) + \
$CellContext`z2^2 ($CellContext`zb3 - $CellContext`z3 (
               1 + $CellContext`zb2 (-3 + $CellContext`\[CapitalUpsilon])) + \
$CellContext`zb2 $CellContext`zb3 (-5 + $CellContext`\[CapitalUpsilon])) + \
$CellContext`z2^3 ($CellContext`z3 - $CellContext`zb3) $CellContext`\
\[CapitalUpsilon] + $CellContext`zb2^2 ($CellContext`z3 - $CellContext`zb3) \
(-1 + $CellContext`zb2 $CellContext`\[CapitalUpsilon])) + $CellContext`z1 \
($CellContext`z2^3 ($CellContext`z3 - $CellContext`zb3) $CellContext`\
\[CapitalUpsilon] + $CellContext`zb2^2 ($CellContext`z3 - $CellContext`zb3) (
              1 + $CellContext`zb2 $CellContext`\[CapitalUpsilon]) + \
$CellContext`z2 $CellContext`zb2 (6 $CellContext`z3 - 
              6 $CellContext`zb3 + $CellContext`zb2 $CellContext`zb3 (
                3 + $CellContext`\[CapitalUpsilon]) - $CellContext`z3 \
$CellContext`zb2 (
               5 + $CellContext`\[CapitalUpsilon])) + $CellContext`z2^2 \
($CellContext`z3 - $CellContext`z3 $CellContext`zb2 (
               
               3 + $CellContext`\[CapitalUpsilon]) + $CellContext`zb3 (-1 + \
$CellContext`zb2 (5 + $CellContext`\[CapitalUpsilon])))))) - 
      2 $CellContext`w1 ((-$CellContext`zb1) ($CellContext`z2^5 \
$CellContext`z3 $CellContext`\[CapitalUpsilon]^2 + $CellContext`zb2^5 \
$CellContext`zb3 $CellContext`\[CapitalUpsilon]^2 - 
         3 $CellContext`z2^4 $CellContext`zb2 $CellContext`zb3 $CellContext`\
\[CapitalUpsilon] (
          1 + $CellContext`\[CapitalUpsilon]) + $CellContext`z2 \
$CellContext`zb2^3 $CellContext`\[CapitalUpsilon] ((-2) $CellContext`zb3 + \
$CellContext`z3 (2 + $CellContext`zb2 - 
             3 $CellContext`zb2 $CellContext`\[CapitalUpsilon])) + \
$CellContext`z2^3 $CellContext`zb2 (
           2 (-$CellContext`z3 + $CellContext`zb3) $CellContext`\
\[CapitalUpsilon] + $CellContext`z3 $CellContext`zb2 (5 - 
             6 $CellContext`\[CapitalUpsilon]) $CellContext`\[CapitalUpsilon] + 
           2 $CellContext`zb2 $CellContext`zb3 (-1 + $CellContext`\
\[CapitalUpsilon] + 
             4 $CellContext`\[CapitalUpsilon]^2)) + $CellContext`z2^2 \
$CellContext`zb2^2 ($CellContext`zb3 (
             2 + $CellContext`zb2 $CellContext`\[CapitalUpsilon] - 
             6 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2) + 
           2 $CellContext`z3 (-1 + $CellContext`zb2 - 
             3 $CellContext`zb2 $CellContext`\[CapitalUpsilon] + 
             4 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2))) + \
$CellContext`z1 ($CellContext`z2 $CellContext`zb2^3 ((-2) $CellContext`zb3 + \
$CellContext`z3 (2 + 
             3 $CellContext`zb2 (-1 + $CellContext`\[CapitalUpsilon]))) \
$CellContext`\[CapitalUpsilon] - $CellContext`z2^5 $CellContext`z3 \
$CellContext`\[CapitalUpsilon]^2 - $CellContext`zb2^5 $CellContext`zb3 \
$CellContext`\[CapitalUpsilon]^2 + $CellContext`z2^4 $CellContext`zb2 \
$CellContext`zb3 $CellContext`\[CapitalUpsilon] (1 + 
           3 $CellContext`\[CapitalUpsilon]) + $CellContext`z2^3 \
$CellContext`zb2 (
           2 (-$CellContext`z3 + $CellContext`zb3) $CellContext`\
\[CapitalUpsilon] + $CellContext`z3 $CellContext`zb2 $CellContext`\
\[CapitalUpsilon] (1 + 6 $CellContext`\[CapitalUpsilon]) - 
           2 $CellContext`zb2 $CellContext`zb3 (1 + 
            3 $CellContext`\[CapitalUpsilon] + 
            4 $CellContext`\[CapitalUpsilon]^2)) + $CellContext`z2^2 \
$CellContext`zb2^2 ($CellContext`zb3 (
             2 + $CellContext`zb2 $CellContext`\[CapitalUpsilon] (5 + 
               6 $CellContext`\[CapitalUpsilon])) + 
           2 $CellContext`z3 (-1 + $CellContext`zb2 (
               1 + $CellContext`\[CapitalUpsilon] - 
               4 $CellContext`\[CapitalUpsilon]^2)))) - 
       2 $CellContext`w2^2 $CellContext`z2 $CellContext`zb2 ($CellContext`z1 \
($CellContext`z2^3 ($CellContext`z3 + $CellContext`zb3) $CellContext`\
\[CapitalUpsilon] + $CellContext`zb2^2 ($CellContext`z3 + $CellContext`z3 \
$CellContext`zb2 $CellContext`\[CapitalUpsilon] + $CellContext`zb3 (-1 + \
$CellContext`zb2 $CellContext`\[CapitalUpsilon])) - $CellContext`z2^2 \
($CellContext`zb3 + $CellContext`zb2 $CellContext`zb3 (-3 + $CellContext`\
\[CapitalUpsilon]) + $CellContext`z3 (-1 + $CellContext`zb2 (
               3 + $CellContext`\[CapitalUpsilon]))) - $CellContext`z2 \
$CellContext`zb2 ($CellContext`zb3 (
             6 + $CellContext`zb2 (-5 + $CellContext`\[CapitalUpsilon])) + \
$CellContext`z3 (-6 + $CellContext`zb2 (
               5 + $CellContext`\[CapitalUpsilon])))) + $CellContext`zb1 \
((-$CellContext`z2^3) ($CellContext`z3 + $CellContext`zb3) $CellContext`\
\[CapitalUpsilon] - $CellContext`zb2^2 ($CellContext`z3 + $CellContext`z3 \
$CellContext`zb2 $CellContext`\[CapitalUpsilon] + $CellContext`zb3 (-1 + \
$CellContext`zb2 $CellContext`\[CapitalUpsilon])) + $CellContext`z2 \
$CellContext`zb2 ($CellContext`zb3 (
              6 + $CellContext`zb2 (-3 + $CellContext`\[CapitalUpsilon])) + \
$CellContext`z3 (-6 + $CellContext`zb2 (
                3 + $CellContext`\[CapitalUpsilon]))) + $CellContext`z2^2 \
($CellContext`zb3 + $CellContext`zb2 $CellContext`zb3 (-5 + $CellContext`\
\[CapitalUpsilon]) + $CellContext`z3 (-1 + $CellContext`zb2 (
                5 + $CellContext`\[CapitalUpsilon]))))) + $CellContext`w2 \
($CellContext`z1 ($CellContext`z2^5 ($CellContext`z3 + $CellContext`zb3) \
$CellContext`\[CapitalUpsilon]^2 + $CellContext`zb2^5 ($CellContext`z3 + \
$CellContext`zb3) $CellContext`\[CapitalUpsilon]^2 + $CellContext`z2^4 \
$CellContext`zb2 $CellContext`\[CapitalUpsilon] ($CellContext`zb3 - 
             3 $CellContext`z3 (-1 + $CellContext`\[CapitalUpsilon]) - 
             3 $CellContext`zb3 $CellContext`\[CapitalUpsilon]) - \
$CellContext`z2 $CellContext`zb2^3 ($CellContext`z3 (-2 + (4 - 
                5 $CellContext`zb2) $CellContext`\[CapitalUpsilon] + 
              3 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2) + \
$CellContext`zb3 (2 + (-4 + $CellContext`zb2) $CellContext`\[CapitalUpsilon] + 
              3 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2)) + \
$CellContext`z2^2 $CellContext`zb2^2 ($CellContext`zb3 (-12 + \
$CellContext`zb2 (8 - 5 $CellContext`\[CapitalUpsilon] + 
                 2 $CellContext`\[CapitalUpsilon]^2)) + $CellContext`z3 (
               12 + $CellContext`zb2 (-12 + $CellContext`\[CapitalUpsilon] + 
                 2 $CellContext`\[CapitalUpsilon]^2))) + $CellContext`z2^3 \
$CellContext`zb2 ($CellContext`z3 (2 + 
               4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (-4 - 
                 9 $CellContext`\[CapitalUpsilon] + 
                 2 $CellContext`\[CapitalUpsilon]^2)) + $CellContext`zb3 (-2 - 
               4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (8 + 
                 5 $CellContext`\[CapitalUpsilon] + 
                 2 $CellContext`\[CapitalUpsilon]^2)))) + $CellContext`zb1 \
($CellContext`z2^5 ($CellContext`z3 + $CellContext`zb3) $CellContext`\
\[CapitalUpsilon]^2 + $CellContext`zb2^5 ($CellContext`z3 + $CellContext`zb3) \
$CellContext`\[CapitalUpsilon]^2 + $CellContext`z2^4 $CellContext`zb2 \
$CellContext`\[CapitalUpsilon] ($CellContext`z3 - 
             3 $CellContext`z3 $CellContext`\[CapitalUpsilon] - \
$CellContext`zb3 (5 + 
              3 $CellContext`\[CapitalUpsilon])) - $CellContext`z2 \
$CellContext`zb2^3 ($CellContext`z3 (
              2 + (-4 + $CellContext`zb2) $CellContext`\[CapitalUpsilon] + 
              3 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2) + \
$CellContext`zb3 (-2 + (4 + 
                3 $CellContext`zb2) $CellContext`\[CapitalUpsilon] + 
              3 $CellContext`zb2 $CellContext`\[CapitalUpsilon]^2)) + \
$CellContext`z2^3 $CellContext`zb2 ($CellContext`zb3 (2 + 
               4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (-12 - \
$CellContext`\[CapitalUpsilon] + 
                 2 $CellContext`\[CapitalUpsilon]^2)) + $CellContext`z3 (-2 - 
               4 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (8 + 
                 5 $CellContext`\[CapitalUpsilon] + 
                 2 $CellContext`\[CapitalUpsilon]^2))) + $CellContext`z2^2 \
$CellContext`zb2^2 ($CellContext`z3 (-12 + $CellContext`zb2 (8 - 
                 5 $CellContext`\[CapitalUpsilon] + 
                 2 $CellContext`\[CapitalUpsilon]^2)) + $CellContext`zb3 (
               12 + $CellContext`zb2 (-4 + 9 $CellContext`\[CapitalUpsilon] + 
                 2 $CellContext`\[CapitalUpsilon]^2))))))) 
     Derivative[
      0, 0, 0, 0, 0, 0, 2, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + ($CellContext`w2 \
($CellContext`z2 - $CellContext`zb2) + $CellContext`zb2) $CellContext`zb3 \
$CellContext`\[CapitalDelta]3 
     Derivative[
      0, 0, 0, 0, 0, 1, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    4 (-1 + $CellContext`w2) $CellContext`w2 $CellContext`z2 $CellContext`zb2 \
$CellContext`zb3 
     Derivative[
      0, 0, 0, 0, 0, 1, 0, 0, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2) - (1/($CellContext`z1 - $CellContext`zb1)) 
    2 $CellContext`zb3 ($CellContext`w1^2 ($CellContext`z1 + \
$CellContext`zb1) (-$CellContext`zb2 + $CellContext`w2 ($CellContext`z2 + \
$CellContext`zb2)) + ($CellContext`z2 $CellContext`zb1 - $CellContext`z1 \
$CellContext`zb2) $CellContext`\[CapitalUpsilon] - $CellContext`w1 \
($CellContext`z1 + $CellContext`zb1) ($CellContext`w2 ($CellContext`z2 + \
$CellContext`zb2) + $CellContext`z2 $CellContext`\[CapitalUpsilon] - \
$CellContext`zb2 (1 + $CellContext`\[CapitalUpsilon]))) 
    Derivative[
     0, 0, 0, 0, 0, 1, 0, 1, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + (
      1/(($CellContext`z1 - $CellContext`zb1) ($CellContext`z2 - \
$CellContext`zb2)^2)) 
     2 $CellContext`zb3 (
      2 $CellContext`w2^2 $CellContext`z2 $CellContext`zb2 ($CellContext`z2 \
$CellContext`zb1 - $CellContext`z1 $CellContext`zb2) + $CellContext`w2 \
($CellContext`z1 $CellContext`z2^3 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb1 $CellContext`zb2^3 $CellContext`\[CapitalUpsilon] + \
$CellContext`z2^2 $CellContext`zb2 ((-2) $CellContext`zb1 + 
          2 $CellContext`z1 $CellContext`\[CapitalUpsilon] - 
          3 $CellContext`zb1 $CellContext`\[CapitalUpsilon]) + \
$CellContext`z2 $CellContext`zb2^2 (2 $CellContext`z1 - 
          3 $CellContext`z1 $CellContext`\[CapitalUpsilon] + 
          2 $CellContext`zb1 $CellContext`\[CapitalUpsilon])) + \
($CellContext`z2 - $CellContext`zb2) $CellContext`\[CapitalUpsilon] \
($CellContext`z1 ($CellContext`z2^2 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2^2 $CellContext`\[CapitalUpsilon] - 
          2 $CellContext`z2 $CellContext`zb2 (
           1 + $CellContext`\[CapitalUpsilon])) + $CellContext`zb1 \
($CellContext`z2^2 $CellContext`\[CapitalUpsilon] + $CellContext`zb2^2 (
            1 + $CellContext`\[CapitalUpsilon]) + $CellContext`z2 \
($CellContext`zb2 - 
            2 $CellContext`zb2 $CellContext`\[CapitalUpsilon]))) + \
$CellContext`w1 (
        2 $CellContext`w2^2 $CellContext`z2 ($CellContext`z1 - \
$CellContext`zb1) $CellContext`zb2 ($CellContext`z2 + $CellContext`zb2) + \
($CellContext`z1 + $CellContext`zb1) ($CellContext`z2 - $CellContext`zb2)^2 \
$CellContext`zb2 $CellContext`\[CapitalUpsilon] - $CellContext`w2 \
($CellContext`z2 + $CellContext`zb2) ($CellContext`z1 ((-2) $CellContext`z2 \
$CellContext`zb2 (-1 + $CellContext`\[CapitalUpsilon]) + $CellContext`z2^2 \
$CellContext`\[CapitalUpsilon] + $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon]) + $CellContext`zb1 ($CellContext`z2^2 $CellContext`\
\[CapitalUpsilon] + $CellContext`zb2^2 $CellContext`\[CapitalUpsilon] - 
           2 $CellContext`z2 $CellContext`zb2 (
            1 + $CellContext`\[CapitalUpsilon]))))) 
     Derivative[
      0, 0, 0, 0, 0, 1, 1, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + $CellContext`z3 \
($CellContext`z2 - $CellContext`w2 $CellContext`z2 + $CellContext`w2 \
$CellContext`zb2) $CellContext`\[CapitalDelta]3 
     Derivative[
      0, 0, 0, 0, 1, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    4 (-1 + $CellContext`w2) $CellContext`w2 $CellContext`z2 $CellContext`z3 \
$CellContext`zb2 
    Derivative[
     0, 0, 0, 0, 1, 0, 0, 0, 
      1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2) + (1/($CellContext`z1 - $CellContext`zb1)) 
     2 $CellContext`z3 ($CellContext`w1^2 ($CellContext`z1 + \
$CellContext`zb1) ((-1 + $CellContext`w2) $CellContext`z2 + $CellContext`w2 \
$CellContext`zb2) + ($CellContext`z2 $CellContext`zb1 - $CellContext`z1 \
$CellContext`zb2) $CellContext`\[CapitalUpsilon] - $CellContext`w1 \
($CellContext`z1 + $CellContext`zb1) ($CellContext`zb2 ($CellContext`w2 - \
$CellContext`\[CapitalUpsilon]) + $CellContext`z2 (-1 + $CellContext`w2 + \
$CellContext`\[CapitalUpsilon]))) 
     Derivative[
      0, 0, 0, 0, 1, 0, 0, 1, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - (
     1/(($CellContext`z1 - $CellContext`zb1) ($CellContext`z2 - \
$CellContext`zb2)^2)) 
    2 $CellContext`z3 (
     2 $CellContext`w2^2 $CellContext`z2 $CellContext`zb2 ($CellContext`z2 \
$CellContext`zb1 - $CellContext`z1 $CellContext`zb2) + $CellContext`w2 \
($CellContext`z1 $CellContext`z2^3 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb1 $CellContext`zb2^3 $CellContext`\[CapitalUpsilon] + \
$CellContext`z2^2 $CellContext`zb2 ((-2) $CellContext`zb1 + 
         2 $CellContext`z1 $CellContext`\[CapitalUpsilon] - 
         3 $CellContext`zb1 $CellContext`\[CapitalUpsilon]) + $CellContext`z2 \
$CellContext`zb2^2 (2 $CellContext`z1 - 
         3 $CellContext`z1 $CellContext`\[CapitalUpsilon] + 
         2 $CellContext`zb1 $CellContext`\[CapitalUpsilon])) + \
($CellContext`z2 - $CellContext`zb2) $CellContext`\[CapitalUpsilon] \
($CellContext`zb1 ((-2) $CellContext`z2 $CellContext`zb2 (-1 + $CellContext`\
\[CapitalUpsilon]) + $CellContext`z2^2 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2^2 $CellContext`\[CapitalUpsilon]) + $CellContext`z1 \
($CellContext`z2^2 (-1 + $CellContext`\[CapitalUpsilon]) + $CellContext`zb2^2 \
$CellContext`\[CapitalUpsilon] - $CellContext`z2 ($CellContext`zb2 + 
          2 $CellContext`zb2 $CellContext`\[CapitalUpsilon]))) + \
$CellContext`w1 (
       2 $CellContext`w2^2 $CellContext`z2 ($CellContext`z1 - \
$CellContext`zb1) $CellContext`zb2 ($CellContext`z2 + $CellContext`zb2) + \
$CellContext`z2 ($CellContext`z1 + $CellContext`zb1) ($CellContext`z2 - \
$CellContext`zb2)^2 $CellContext`\[CapitalUpsilon] - $CellContext`w2 \
($CellContext`z2 + $CellContext`zb2) ($CellContext`z1 ((-2) $CellContext`z2 \
$CellContext`zb2 (-1 + $CellContext`\[CapitalUpsilon]) + $CellContext`z2^2 \
$CellContext`\[CapitalUpsilon] + $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon]) + $CellContext`zb1 ($CellContext`z2^2 $CellContext`\
\[CapitalUpsilon] + $CellContext`zb2^2 $CellContext`\[CapitalUpsilon] - 
          2 $CellContext`z2 $CellContext`zb2 (
           1 + $CellContext`\[CapitalUpsilon]))))) 
    Derivative[
     0, 0, 0, 0, 1, 0, 1, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + ((-$CellContext`zb2^3) \
(-2 + $CellContext`\[CapitalDelta]3 + $CellContext`\[CapitalDelta]4) + \
$CellContext`z2 $CellContext`zb2 (4 + 
        2 $CellContext`d (-1 + $CellContext`zb2) + $CellContext`zb2 (-6 + \
$CellContext`\[CapitalDelta]3 + $CellContext`\[CapitalDelta]4))) 
     Derivative[
      0, 0, 0, 1, 0, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2) + 
    2 (-1 + $CellContext`w2) $CellContext`w2 $CellContext`zb2^2 \
($CellContext`z3 + $CellContext`zb3) 
     Derivative[
      0, 0, 0, 1, 0, 0, 0, 0, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z3 - \
$CellContext`zb3) + 
    2 (-1 + $CellContext`w1) $CellContext`w1 ($CellContext`z1 + \
$CellContext`zb1) $CellContext`zb2^2 
     Derivative[
      0, 0, 0, 1, 0, 0, 0, 1, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z1 - \
$CellContext`zb1) + (
      1/(($CellContext`z1 - $CellContext`zb1) ($CellContext`z2 - \
$CellContext`zb2) ($CellContext`z3 - $CellContext`zb3))) 
     2 $CellContext`zb2 ((-$CellContext`z1) $CellContext`zb2 ($CellContext`z3 \
(-1 + $CellContext`w1 $CellContext`zb2 + $CellContext`w2 $CellContext`zb2) + \
$CellContext`zb3 - (
         1 + $CellContext`w1 - $CellContext`w2) $CellContext`zb2 \
$CellContext`zb3) + $CellContext`zb1 $CellContext`zb2 ($CellContext`z3 (-1 + (
            1 - $CellContext`w1 + $CellContext`w2) $CellContext`zb2) + \
$CellContext`zb3 + (-2 + $CellContext`w1 + $CellContext`w2) $CellContext`zb2 \
$CellContext`zb3) + $CellContext`z2 $CellContext`zb1 ($CellContext`z3 (-1 + (
            1 + $CellContext`w1 - $CellContext`w2) $CellContext`zb2) - (-1 + \
$CellContext`w1 $CellContext`zb2 + $CellContext`w2 $CellContext`zb2) \
$CellContext`zb3) + $CellContext`z1 $CellContext`z2 ($CellContext`z3 + (-2 + \
$CellContext`w1 + $CellContext`w2) $CellContext`z3 $CellContext`zb2 + (-1 + (
            1 - $CellContext`w1 + $CellContext`w2) $CellContext`zb2) \
$CellContext`zb3)) $CellContext`\[CapitalUpsilon] 
     Derivative[
      0, 0, 0, 1, 0, 0, 1, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    2 (-1 + $CellContext`w2) $CellContext`zb2^2 $CellContext`zb3 
     Derivative[
      0, 0, 0, 1, 0, 1, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 $CellContext`w2 $CellContext`z3 $CellContext`zb2^2 
    Derivative[
     0, 0, 0, 1, 1, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 (-1 + $CellContext`zb2) $CellContext`zb2^2 
    Derivative[
     0, 0, 0, 2, 0, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + $CellContext`z2 (
      2 (-2 + $CellContext`d) $CellContext`zb2 + $CellContext`z2^2 (-2 + \
$CellContext`\[CapitalDelta]3 + $CellContext`\[CapitalDelta]4) - \
$CellContext`z2 $CellContext`zb2 (-6 + 
       2 $CellContext`d + $CellContext`\[CapitalDelta]3 + $CellContext`\
\[CapitalDelta]4)) 
     Derivative[
      0, 0, 1, 0, 0, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2) - 
    2 (-1 + $CellContext`w2) $CellContext`w2 $CellContext`z2^2 \
($CellContext`z3 + $CellContext`zb3) 
    Derivative[
     0, 0, 1, 0, 0, 0, 0, 0, 
      1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z3 - \
$CellContext`zb3) - 
    2 (-1 + $CellContext`w1) $CellContext`w1 $CellContext`z2^2 \
($CellContext`z1 + $CellContext`zb1) 
    Derivative[
     0, 0, 1, 0, 0, 0, 0, 1, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z1 - \
$CellContext`zb1) - (
     1/(($CellContext`z1 - $CellContext`zb1) ($CellContext`z2 - \
$CellContext`zb2) ($CellContext`z3 - $CellContext`zb3))) 
    2 $CellContext`z2 ($CellContext`z1 ($CellContext`zb2 ($CellContext`z3 - \
$CellContext`zb3) + $CellContext`z2^2 ((-2 + $CellContext`w1 + \
$CellContext`w2) $CellContext`z3 + (
           1 - $CellContext`w1 + $CellContext`w2) $CellContext`zb3) - \
$CellContext`z2 ($CellContext`z3 (-1 + $CellContext`w1 $CellContext`zb2 + \
$CellContext`w2 $CellContext`zb2) + $CellContext`zb3 - (
         1 + $CellContext`w1 - $CellContext`w2) $CellContext`zb2 \
$CellContext`zb3)) + $CellContext`zb1 ($CellContext`zb2 (-$CellContext`z3 + \
$CellContext`zb3) + $CellContext`z2^2 ((
           1 + $CellContext`w1 - $CellContext`w2) $CellContext`z3 - \
($CellContext`w1 + $CellContext`w2) $CellContext`zb3) + $CellContext`z2 \
($CellContext`z3 (-1 + (
             1 - $CellContext`w1 + $CellContext`w2) $CellContext`zb2) + \
$CellContext`zb3 + (-2 + $CellContext`w1 + $CellContext`w2) $CellContext`zb2 \
$CellContext`zb3))) $CellContext`\[CapitalUpsilon] 
    Derivative[
     0, 0, 1, 0, 0, 0, 1, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 $CellContext`w2 $CellContext`z2^2 $CellContext`zb3 
    Derivative[
     0, 0, 1, 0, 0, 1, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    2 (-1 + $CellContext`w2) $CellContext`z2^2 $CellContext`z3 
     Derivative[
      0, 0, 1, 0, 1, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 (-1 + $CellContext`z2) $CellContext`z2^2 
    Derivative[
     0, 0, 2, 0, 0, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + $CellContext`zb1 \
($CellContext`w1 ($CellContext`z2 - $CellContext`zb2) + $CellContext`zb2) \
$CellContext`\[CapitalDelta]4 
     Derivative[
      0, 1, 0, 0, 0, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - (
     1/($CellContext`z3 - $CellContext`zb3)) 
    2 $CellContext`zb1 ((-$CellContext`w2^2) $CellContext`zb2 \
($CellContext`z3 + $CellContext`zb3) + $CellContext`w1 (-1 + $CellContext`w2) \
$CellContext`w2 ($CellContext`z2 + $CellContext`zb2) ($CellContext`z3 + \
$CellContext`zb3) - $CellContext`z3 $CellContext`zb2 $CellContext`\
\[CapitalUpsilon] + $CellContext`z2 $CellContext`zb3 $CellContext`\
\[CapitalUpsilon] + $CellContext`w2 ($CellContext`z3 + $CellContext`zb3) \
($CellContext`zb2 - $CellContext`z2 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2 $CellContext`\[CapitalUpsilon])) 
    Derivative[
     0, 1, 0, 0, 0, 0, 0, 0, 
      1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    4 (-1 + $CellContext`w1) $CellContext`w1 $CellContext`z2 $CellContext`zb1 \
$CellContext`zb2 
     Derivative[
      0, 1, 0, 0, 0, 0, 0, 1, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2) + (
      1/(($CellContext`z2 - $CellContext`zb2)^2 ($CellContext`z3 - \
$CellContext`zb3))) 
     2 $CellContext`zb1 (
      2 $CellContext`w1^2 $CellContext`z2 $CellContext`zb2 \
((-$CellContext`z3) $CellContext`zb2 + $CellContext`w2 ($CellContext`z2 + \
$CellContext`zb2) ($CellContext`z3 - $CellContext`zb3) + $CellContext`z2 \
$CellContext`zb3) + ($CellContext`z2 - $CellContext`zb2) $CellContext`\
\[CapitalUpsilon] ($CellContext`z2 $CellContext`zb2 ($CellContext`z3 (-2 + \
$CellContext`w2 - 2 $CellContext`\[CapitalUpsilon]) + $CellContext`zb3 (
            1 + $CellContext`w2 - 
            2 $CellContext`\[CapitalUpsilon])) + $CellContext`z2^2 \
($CellContext`z3 + $CellContext`zb3) $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2^2 ($CellContext`zb3 - $CellContext`w2 ($CellContext`z3 + \
$CellContext`zb3) + $CellContext`z3 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb3 $CellContext`\[CapitalUpsilon])) + $CellContext`w1 \
($CellContext`z2^3 $CellContext`z3 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2^3 $CellContext`zb3 $CellContext`\[CapitalUpsilon] + \
$CellContext`z2^2 $CellContext`zb2 ((-2) $CellContext`zb3 + 
          2 $CellContext`z3 $CellContext`\[CapitalUpsilon] - 
          3 $CellContext`zb3 $CellContext`\[CapitalUpsilon]) + \
$CellContext`z2 $CellContext`zb2^2 (2 $CellContext`z3 - 
          3 $CellContext`z3 $CellContext`\[CapitalUpsilon] + 
          2 $CellContext`zb3 $CellContext`\[CapitalUpsilon]) - \
$CellContext`w2 ($CellContext`z2 + $CellContext`zb2) ($CellContext`z2^2 \
($CellContext`z3 + $CellContext`zb3) $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2^2 ($CellContext`z3 + $CellContext`zb3) $CellContext`\
\[CapitalUpsilon] - 
         2 $CellContext`z2 $CellContext`zb2 (-$CellContext`z3 + \
$CellContext`zb3 + $CellContext`z3 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb3 $CellContext`\[CapitalUpsilon])))) 
     Derivative[
      0, 1, 0, 0, 0, 0, 1, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 $CellContext`zb1 $CellContext`zb3 ((-$CellContext`w1) $CellContext`zb2 + \
$CellContext`w1 $CellContext`w2 ($CellContext`z2 + $CellContext`zb2) - \
$CellContext`z2 $CellContext`\[CapitalUpsilon] + $CellContext`zb2 (
       1 - $CellContext`w2 + $CellContext`\[CapitalUpsilon])) 
    Derivative[
     0, 1, 0, 0, 0, 1, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    2 $CellContext`z3 $CellContext`zb1 ($CellContext`w1 (-1 + \
$CellContext`w2) $CellContext`z2 - $CellContext`w2 $CellContext`zb2 + \
$CellContext`w1 $CellContext`w2 $CellContext`zb2 + (-$CellContext`z2 + \
$CellContext`zb2) $CellContext`\[CapitalUpsilon]) 
     Derivative[
      0, 1, 0, 0, 1, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    2 (-1 + $CellContext`w1) $CellContext`zb1 $CellContext`zb2^2 
     Derivative[
      0, 1, 0, 1, 0, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 $CellContext`w1 $CellContext`z2^2 $CellContext`zb1 
    Derivative[
     0, 1, 1, 0, 0, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + $CellContext`z1 \
($CellContext`z2 - $CellContext`w1 $CellContext`z2 + $CellContext`w1 \
$CellContext`zb2) $CellContext`\[CapitalDelta]4 
     Derivative[
      1, 0, 0, 0, 0, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + (
      1/($CellContext`z3 - $CellContext`zb3)) 
     2 $CellContext`z1 ($CellContext`w2^2 ((-1 + $CellContext`w1) \
$CellContext`z2 + $CellContext`w1 $CellContext`zb2) ($CellContext`z3 + \
$CellContext`zb3) - $CellContext`z3 $CellContext`zb2 $CellContext`\
\[CapitalUpsilon] + $CellContext`z2 $CellContext`zb3 $CellContext`\
\[CapitalUpsilon] - $CellContext`w2 ($CellContext`z3 + $CellContext`zb3) \
($CellContext`zb2 ($CellContext`w1 - $CellContext`\[CapitalUpsilon]) + \
$CellContext`z2 (-1 + $CellContext`w1 + $CellContext`\[CapitalUpsilon]))) 
     Derivative[
      1, 0, 0, 0, 0, 0, 0, 0, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    4 (-1 + $CellContext`w1) $CellContext`w1 $CellContext`z1 $CellContext`z2 \
$CellContext`zb2 
    Derivative[
     1, 0, 0, 0, 0, 0, 0, 1, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2) - (
     1/(($CellContext`z2 - $CellContext`zb2)^2 ($CellContext`z3 - \
$CellContext`zb3))) 
    2 $CellContext`z1 (
     2 $CellContext`w1^2 $CellContext`z2 $CellContext`zb2 ((-$CellContext`z3) \
$CellContext`zb2 + $CellContext`w2 ($CellContext`z2 + $CellContext`zb2) \
($CellContext`z3 - $CellContext`zb3) + $CellContext`z2 $CellContext`zb3) + \
($CellContext`z2 - $CellContext`zb2) $CellContext`\[CapitalUpsilon] \
($CellContext`zb2^2 ($CellContext`z3 + $CellContext`zb3) $CellContext`\
\[CapitalUpsilon] + $CellContext`z2^2 ($CellContext`z3 (-1 + $CellContext`w2 + \
$CellContext`\[CapitalUpsilon]) + $CellContext`zb3 ($CellContext`w2 + \
$CellContext`\[CapitalUpsilon])) - $CellContext`z2 $CellContext`zb2 \
($CellContext`zb3 (-2 + $CellContext`w2 + 
          2 $CellContext`\[CapitalUpsilon]) + $CellContext`z3 (
          1 + $CellContext`w2 + 
          2 $CellContext`\[CapitalUpsilon]))) + $CellContext`w1 \
($CellContext`z2^3 $CellContext`z3 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb2^3 $CellContext`zb3 $CellContext`\[CapitalUpsilon] + \
$CellContext`z2^2 $CellContext`zb2 ((-2) $CellContext`zb3 + 
         2 $CellContext`z3 $CellContext`\[CapitalUpsilon] - 
         3 $CellContext`zb3 $CellContext`\[CapitalUpsilon]) + $CellContext`z2 \
$CellContext`zb2^2 (2 $CellContext`z3 - 
         3 $CellContext`z3 $CellContext`\[CapitalUpsilon] + 
         2 $CellContext`zb3 $CellContext`\[CapitalUpsilon]) - $CellContext`w2 \
($CellContext`z2 + $CellContext`zb2) ($CellContext`z2^2 ($CellContext`z3 + \
$CellContext`zb3) $CellContext`\[CapitalUpsilon] + $CellContext`zb2^2 \
($CellContext`z3 + $CellContext`zb3) $CellContext`\[CapitalUpsilon] - 
        2 $CellContext`z2 $CellContext`zb2 (-$CellContext`z3 + \
$CellContext`zb3 + $CellContext`z3 $CellContext`\[CapitalUpsilon] + \
$CellContext`zb3 $CellContext`\[CapitalUpsilon])))) 
    Derivative[
     1, 0, 0, 0, 0, 0, 1, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    2 $CellContext`z1 $CellContext`zb3 ((-1 + $CellContext`w1) \
$CellContext`w2 $CellContext`z2 - $CellContext`w1 $CellContext`zb2 + \
$CellContext`w1 $CellContext`w2 $CellContext`zb2 + (-$CellContext`z2 + \
$CellContext`zb2) $CellContext`\[CapitalUpsilon]) 
     Derivative[
      1, 0, 0, 0, 0, 1, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 $CellContext`z1 $CellContext`z3 ($CellContext`z2 (
       1 + $CellContext`w1 (-1 + $CellContext`w2) - $CellContext`w2 - \
$CellContext`\[CapitalUpsilon]) + $CellContext`zb2 ($CellContext`w1 \
$CellContext`w2 + $CellContext`\[CapitalUpsilon])) 
    Derivative[
     1, 0, 0, 0, 1, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 $CellContext`w1 $CellContext`z1 $CellContext`zb2^2 
    Derivative[
     1, 0, 0, 1, 0, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    2 (-1 + $CellContext`w1) $CellContext`z1 $CellContext`z2^2 
     Derivative[
      1, 0, 1, 0, 0, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2,
        $CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2],
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.848912067807069*^9, 3.8489120847671986`*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"e8dad35e-a9e8-4d61-8eb8-b9e164709d2e"],

Cell["Casimir of the third internal leg (5+6):", "Text",
 CellChangeTimes->{{3.848912370408411*^9, 
  3.8489123797851562`*^9}},ExpressionUUID->"61d07cf6-d50f-4136-a40b-\
dbc466751be0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QCasLeg56", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"Expression", 
       RowBox[{"Plus", "[", 
         DynamicBox[
          FEPrivate`FrontEndResource["FEBitmaps", "IconizeEllipsis"]], "]"}], 
       GridBox[{{
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["59688", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    (-(1/2)) ($CellContext`z3 + $CellContext`zb3) \
$CellContext`\[CapitalDelta]4 ($CellContext`\[CapitalDelta]5 - $CellContext`\
\[CapitalDelta]6) $CellContext`F[$CellContext`z1, $CellContext`zb1, \
$CellContext`z2, $CellContext`zb2, $CellContext`z3, $CellContext`zb3, \
$CellContext`\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + (
      1/(($CellContext`z2 - $CellContext`zb2) ($CellContext`z3 - \
$CellContext`zb3)^2)) (($CellContext`z2 ((-1 + $CellContext`w2) \
$CellContext`w2 $CellContext`z3^3 ($CellContext`\[CapitalDelta]5 - \
$CellContext`\[CapitalDelta]6) - (-1 + $CellContext`w2) $CellContext`w2 \
$CellContext`zb3^3 ($CellContext`\[CapitalDelta]5 - $CellContext`\
\[CapitalDelta]6) + $CellContext`w2 $CellContext`z3^2 $CellContext`zb3 (-8 + 
           2 $CellContext`d + 3 $CellContext`\[CapitalDelta]5 - 
           3 $CellContext`\[CapitalDelta]6 + $CellContext`w2 (4 - 
             3 $CellContext`\[CapitalDelta]5 + 
             3 $CellContext`\[CapitalDelta]6)) + $CellContext`z3 \
$CellContext`zb3 (
           2 $CellContext`d (
             1 + $CellContext`w2 (-2 + $CellContext`zb3) - $CellContext`zb3) + 
           4 (-1 + $CellContext`zb3) + $CellContext`w2^2 $CellContext`zb3 (-4 + 
             3 $CellContext`\[CapitalDelta]5 - 
             3 $CellContext`\[CapitalDelta]6) + $CellContext`w2 (8 - 
             3 $CellContext`zb3 $CellContext`\[CapitalDelta]5 + 
             3 $CellContext`zb3 $CellContext`\[CapitalDelta]6))) + \
$CellContext`zb2 (-((-1 + $CellContext`w2) $CellContext`z3^2 $CellContext`zb3 \
(-4 + 2 $CellContext`d + $CellContext`w2 (-4 + 
              3 $CellContext`\[CapitalDelta]5 - 
              3 $CellContext`\[CapitalDelta]6))) + (-1 + $CellContext`w2) \
$CellContext`w2 $CellContext`z3^3 ($CellContext`\[CapitalDelta]5 - \
$CellContext`\[CapitalDelta]6) - (-1 + $CellContext`w2) $CellContext`w2 \
$CellContext`zb3^3 ($CellContext`\[CapitalDelta]5 - $CellContext`\
\[CapitalDelta]6) + $CellContext`z3 $CellContext`zb3 (4 - 
           2 $CellContext`d (
            1 + $CellContext`w2 (-2 + $CellContext`zb3)) + $CellContext`w2^2 \
$CellContext`zb3 (-4 + 3 $CellContext`\[CapitalDelta]5 - 
             3 $CellContext`\[CapitalDelta]6) + $CellContext`w2 (-8 + \
$CellContext`zb3 (8 - 3 $CellContext`\[CapitalDelta]5 + 
               3 $CellContext`\[CapitalDelta]6))))) 
      Derivative[
       0, 0, 0, 0, 0, 0, 0, 0, 
        1][$CellContext`F][$CellContext`z1, $CellContext`zb1, \
$CellContext`z2, $CellContext`zb2, $CellContext`z3, $CellContext`zb3, \
$CellContext`\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]) + 
    4 (-1 + $CellContext`w2) $CellContext`w2 $CellContext`z3 $CellContext`zb3 \
($CellContext`z2 (-1 + $CellContext`w2 ($CellContext`z3 - $CellContext`zb3) + \
$CellContext`zb3) + $CellContext`zb2 (
        1 + (-1 + $CellContext`w2) $CellContext`z3 - $CellContext`w2 \
$CellContext`zb3)) 
     Derivative[
      0, 0, 0, 0, 0, 0, 0, 0, 
       2][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/(($CellContext`z2 - \
$CellContext`zb2) ($CellContext`z3 - $CellContext`zb3)^2) + ($CellContext`z3 - \
$CellContext`zb3) ($CellContext`\[CapitalDelta]5 - $CellContext`\
\[CapitalDelta]6) $CellContext`\[CapitalUpsilon] 
     Derivative[
      0, 0, 0, 0, 0, 0, 0, 1, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    2 (-1 + 2 $CellContext`w2) $CellContext`z3 $CellContext`zb3 $CellContext`\
\[CapitalUpsilon] 
     Derivative[
      0, 0, 0, 0, 0, 0, 0, 1, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z3 - \
$CellContext`zb3) + (
      1/(($CellContext`z2 - $CellContext`zb2)^2 ($CellContext`z3 - \
$CellContext`zb3)^2)) (($CellContext`z2^2 ((-1 + 
           2 $CellContext`w2) $CellContext`z3^3 \
($CellContext`\[CapitalDelta]5 - $CellContext`\[CapitalDelta]6) - (-1 + 
          2 $CellContext`w2) $CellContext`zb3^3 \
($CellContext`\[CapitalDelta]5 - $CellContext`\[CapitalDelta]6) + \
$CellContext`z3 $CellContext`zb3 (8 + 
           2 $CellContext`d (-2 + $CellContext`zb3) - 
           3 $CellContext`zb3 $CellContext`\[CapitalDelta]5 + 
           2 $CellContext`w2 $CellContext`zb3 (-4 + 
             3 $CellContext`\[CapitalDelta]5 - 
             3 $CellContext`\[CapitalDelta]6) + 
           3 $CellContext`zb3 $CellContext`\[CapitalDelta]6) + \
$CellContext`z3^2 $CellContext`zb3 (-8 + 2 $CellContext`d + 
           3 $CellContext`\[CapitalDelta]5 - 
           3 $CellContext`\[CapitalDelta]6 + $CellContext`w2 (8 - 
             6 $CellContext`\[CapitalDelta]5 + 
             6 $CellContext`\[CapitalDelta]6))) \
$CellContext`\[CapitalUpsilon] + $CellContext`zb2^2 (-((-1 + 
            2 $CellContext`w2) $CellContext`z3^3 \
($CellContext`\[CapitalDelta]5 - $CellContext`\[CapitalDelta]6)) + (-1 + 
           2 $CellContext`w2) $CellContext`zb3^3 \
($CellContext`\[CapitalDelta]5 - $CellContext`\[CapitalDelta]6) + \
$CellContext`z3^2 $CellContext`zb3 (2 $CellContext`d - 
           3 $CellContext`\[CapitalDelta]5 + $CellContext`w2 (-8 + 
             6 $CellContext`\[CapitalDelta]5 - 
             6 $CellContext`\[CapitalDelta]6) + 
           3 $CellContext`\[CapitalDelta]6) + $CellContext`z3 \
$CellContext`zb3 (8 + 
           2 $CellContext`d (-2 + $CellContext`zb3) + $CellContext`zb3 (-8 + 
             3 $CellContext`\[CapitalDelta]5 - 
             3 $CellContext`\[CapitalDelta]6 + $CellContext`w2 (8 - 
               6 $CellContext`\[CapitalDelta]5 + 
               6 $CellContext`\[CapitalDelta]6)))) $CellContext`\
\[CapitalUpsilon] + 
       2 $CellContext`z2 $CellContext`zb2 ((-1 + 
           2 $CellContext`w1) (-1 + $CellContext`w2) $CellContext`w2 \
$CellContext`z3^3 ($CellContext`\[CapitalDelta]5 - $CellContext`\
\[CapitalDelta]6) - (-1 + 
          2 $CellContext`w1) (-1 + $CellContext`w2) $CellContext`w2 \
$CellContext`zb3^3 ($CellContext`\[CapitalDelta]5 - $CellContext`\
\[CapitalDelta]6) + $CellContext`z3^2 $CellContext`zb3 (2 + 4 $CellContext`w2 - 
           4 $CellContext`w2^2 - 
           3 $CellContext`w2 $CellContext`\[CapitalDelta]5 + 
           3 $CellContext`w2^2 $CellContext`\[CapitalDelta]5 + 
           3 $CellContext`w2 $CellContext`\[CapitalDelta]6 - 
           3 $CellContext`w2^2 $CellContext`\[CapitalDelta]6 + \
$CellContext`w1 (-4 + $CellContext`w2 (-8 + 6 $CellContext`\[CapitalDelta]5 - 
               6 $CellContext`\[CapitalDelta]6) + $CellContext`w2^2 (8 - 
               6 $CellContext`\[CapitalDelta]5 + 
               6 $CellContext`\[CapitalDelta]6)) + $CellContext`d (-1 + 
             2 $CellContext`w1 - 2 $CellContext`\[CapitalUpsilon]) + 
           4 $CellContext`\[CapitalUpsilon]) + $CellContext`z3 \
$CellContext`zb3 (
           4 (-2 + $CellContext`d) $CellContext`\[CapitalUpsilon] + \
$CellContext`zb3 (-2 - 4 $CellContext`w2 + 4 $CellContext`w2^2 + 
             3 $CellContext`w2 $CellContext`\[CapitalDelta]5 - 
             3 $CellContext`w2^2 $CellContext`\[CapitalDelta]5 - 
             3 $CellContext`w2 $CellContext`\[CapitalDelta]6 + 
             3 $CellContext`w2^2 $CellContext`\[CapitalDelta]6 + \
$CellContext`w1 (
               4 + $CellContext`w2^2 (-8 + 6 $CellContext`\[CapitalDelta]5 - 
                 6 $CellContext`\[CapitalDelta]6) + $CellContext`w2 (8 - 
                 6 $CellContext`\[CapitalDelta]5 + 
                 6 $CellContext`\[CapitalDelta]6)) + $CellContext`d (1 - 
               2 $CellContext`w1 - 2 $CellContext`\[CapitalUpsilon]) + 
             4 $CellContext`\[CapitalUpsilon])))) 
      Derivative[
       0, 0, 0, 0, 0, 0, 1, 0, 
        0][$CellContext`F][$CellContext`z1, $CellContext`zb1, \
$CellContext`z2, $CellContext`zb2, $CellContext`z3, $CellContext`zb3, \
$CellContext`\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]) + (
      1/(($CellContext`z2 - $CellContext`zb2)^2 ($CellContext`z3 - \
$CellContext`zb3)^2)) (
      4 $CellContext`z3 $CellContext`zb3 (
       2 (-1 + 2 $CellContext`w1) $CellContext`w2^3 $CellContext`z2 \
$CellContext`zb2 ($CellContext`z3 - $CellContext`zb3) - ($CellContext`z2 - \
$CellContext`zb2) ($CellContext`zb2 - $CellContext`z3 $CellContext`zb2 + \
$CellContext`z2 (-1 + $CellContext`zb3)) $CellContext`\[CapitalUpsilon] + 
       3 $CellContext`w2^2 ($CellContext`z3 - $CellContext`zb3) \
($CellContext`z2 ($CellContext`zb2 - 
           2 $CellContext`w1 $CellContext`zb2) + $CellContext`z2^2 \
$CellContext`\[CapitalUpsilon] - $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon]) - $CellContext`w2 (
        2 $CellContext`z2^2 (1 + $CellContext`z3 - 
          2 $CellContext`zb3) $CellContext`\[CapitalUpsilon] + 
        2 $CellContext`zb2^2 (1 - 
          2 $CellContext`z3 + $CellContext`zb3) \
$CellContext`\[CapitalUpsilon] + $CellContext`z2 $CellContext`zb2 \
($CellContext`z3 - 2 $CellContext`w1 $CellContext`z3 - $CellContext`zb3 + 
          2 $CellContext`w1 $CellContext`zb3 - 
          4 $CellContext`\[CapitalUpsilon] + 
          2 $CellContext`z3 $CellContext`\[CapitalUpsilon] + 
          2 $CellContext`zb3 $CellContext`\[CapitalUpsilon]))) 
      Derivative[
       0, 0, 0, 0, 0, 0, 1, 0, 
        1][$CellContext`F][$CellContext`z1, $CellContext`zb1, \
$CellContext`z2, $CellContext`zb2, $CellContext`z3, $CellContext`zb3, \
$CellContext`\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]) + 
    4 $CellContext`z3 $CellContext`zb3 ((-$CellContext`w1) $CellContext`z2 \
$CellContext`zb2 + $CellContext`w1^2 $CellContext`z2 $CellContext`zb2 + \
($CellContext`z2 - $CellContext`zb2)^2 $CellContext`\[CapitalUpsilon]^2) 
     Derivative[
      0, 0, 0, 0, 0, 0, 1, 1, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/(($CellContext`z2 - \
$CellContext`zb2)^2 ($CellContext`z3 - $CellContext`zb3)) + (
      1/(($CellContext`z2 - $CellContext`zb2)^3 ($CellContext`z3 - \
$CellContext`zb3)^2)) (
      2 $CellContext`z3 $CellContext`zb3 (
       2 $CellContext`w1^2 $CellContext`z2 $CellContext`zb2 ($CellContext`z2 \
(-1 + $CellContext`w2 ($CellContext`z3 - $CellContext`zb3) + \
$CellContext`zb3) + $CellContext`zb2 (
           1 + (-1 + $CellContext`w2) $CellContext`z3 - $CellContext`w2 \
$CellContext`zb3)) + ($CellContext`z2 - $CellContext`zb2) $CellContext`\
\[CapitalUpsilon] ((-$CellContext`zb2^2) (
           2 + (-3 + 4 $CellContext`w2) $CellContext`z3 + $CellContext`zb3 - 
           4 $CellContext`w2 $CellContext`zb3) $CellContext`\[CapitalUpsilon] + \
$CellContext`z2^2 (-2 + (-1 + 4 $CellContext`w2) $CellContext`z3 + 
           3 $CellContext`zb3 - 
           4 $CellContext`w2 $CellContext`zb3) $CellContext`\[CapitalUpsilon] + \
$CellContext`z2 $CellContext`zb2 ($CellContext`zb3 - 
           4 $CellContext`w2 $CellContext`zb3 + 
           4 $CellContext`w2^2 $CellContext`zb3 + 
           4 $CellContext`\[CapitalUpsilon] - 
           2 $CellContext`zb3 $CellContext`\[CapitalUpsilon] - \
$CellContext`z3 (1 - 4 $CellContext`w2 + 4 $CellContext`w2^2 + 
            2 $CellContext`\[CapitalUpsilon]))) + 
       2 $CellContext`w1 $CellContext`z2 $CellContext`zb2 ($CellContext`z2 (
           1 + $CellContext`z3 $CellContext`\[CapitalUpsilon] + 
           4 $CellContext`w2^2 ($CellContext`z3 - $CellContext`zb3) \
$CellContext`\[CapitalUpsilon] - $CellContext`zb3 (
            1 + $CellContext`\[CapitalUpsilon]) - $CellContext`w2 \
($CellContext`z3 - $CellContext`zb3) (1 + 
            4 $CellContext`\[CapitalUpsilon])) + $CellContext`zb2 (-1 + \
$CellContext`zb3 $CellContext`\[CapitalUpsilon] + 
           4 $CellContext`w2^2 $CellContext`zb3 \
$CellContext`\[CapitalUpsilon] - $CellContext`z3 (-1 + $CellContext`w2 + \
$CellContext`\[CapitalUpsilon] - 
            4 $CellContext`w2 $CellContext`\[CapitalUpsilon] + 
            
            4 $CellContext`w2^2 $CellContext`\[CapitalUpsilon]) + \
$CellContext`w2 ($CellContext`zb3 - 
             4 $CellContext`zb3 $CellContext`\[CapitalUpsilon])))) 
      Derivative[
       0, 0, 0, 0, 0, 0, 2, 0, 
        0][$CellContext`F][$CellContext`z1, $CellContext`zb1, \
$CellContext`z2, $CellContext`zb2, $CellContext`z3, $CellContext`zb3, \
$CellContext`\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]) + \
($CellContext`z3 $CellContext`zb3 (4 + 
        2 $CellContext`d (-1 + $CellContext`zb3) + $CellContext`zb3 (-6 + \
$CellContext`\[CapitalDelta]4 + $CellContext`\[CapitalDelta]5 - $CellContext`\
\[CapitalDelta]6)) - $CellContext`zb3^3 (-2 + $CellContext`\[CapitalDelta]4 + \
$CellContext`\[CapitalDelta]5 - $CellContext`\[CapitalDelta]6)) 
     Derivative[
      0, 0, 0, 0, 0, 1, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z3 - \
$CellContext`zb3) + 
    2 (-1 + $CellContext`w2) $CellContext`w2 ($CellContext`z2 + \
$CellContext`zb2) $CellContext`zb3^2 
     Derivative[
      0, 0, 0, 0, 0, 1, 0, 0, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2) + 
    2 $CellContext`zb3^2 $CellContext`\[CapitalUpsilon] 
     Derivative[
      0, 0, 0, 0, 0, 1, 0, 1, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    2 $CellContext`zb3^2 (
      2 (-1 + 2 $CellContext`w1) $CellContext`w2^2 $CellContext`z2 \
$CellContext`zb2 + (-$CellContext`z2^2 + $CellContext`zb2^2) $CellContext`\
\[CapitalUpsilon] + 
      2 $CellContext`w2 ($CellContext`z2 ($CellContext`zb2 - 
          2 $CellContext`w1 $CellContext`zb2) + $CellContext`z2^2 \
$CellContext`\[CapitalUpsilon] - $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon])) 
     Derivative[
      0, 0, 0, 0, 0, 1, 1, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2)^2 - 2 (-1 + $CellContext`zb3) $CellContext`zb3^2 
    Derivative[
     0, 0, 0, 0, 0, 2, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + $CellContext`z3 (
      2 (-2 + $CellContext`d) $CellContext`zb3 + $CellContext`z3^2 (-2 + \
$CellContext`\[CapitalDelta]4 + $CellContext`\[CapitalDelta]5 - $CellContext`\
\[CapitalDelta]6) - $CellContext`z3 $CellContext`zb3 (-6 + 
       2 $CellContext`d + $CellContext`\[CapitalDelta]4 + $CellContext`\
\[CapitalDelta]5 - $CellContext`\[CapitalDelta]6)) 
     Derivative[
      0, 0, 0, 0, 1, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z3 - \
$CellContext`zb3) - 
    2 (-1 + $CellContext`w2) $CellContext`w2 $CellContext`z3^2 \
($CellContext`z2 + $CellContext`zb2) 
    Derivative[
     0, 0, 0, 0, 1, 0, 0, 0, 
      1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2) - 2 $CellContext`z3^2 $CellContext`\[CapitalUpsilon] 
    Derivative[
     0, 0, 0, 0, 1, 0, 0, 1, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 $CellContext`z3^2 (
     2 (-1 + 2 $CellContext`w1) $CellContext`w2^2 $CellContext`z2 \
$CellContext`zb2 + (-$CellContext`z2^2 + $CellContext`zb2^2) $CellContext`\
\[CapitalUpsilon] + 
     2 $CellContext`w2 ($CellContext`z2 ($CellContext`zb2 - 
         2 $CellContext`w1 $CellContext`zb2) + $CellContext`z2^2 \
$CellContext`\[CapitalUpsilon] - $CellContext`zb2^2 $CellContext`\
\[CapitalUpsilon])) 
    Derivative[
     0, 0, 0, 0, 1, 0, 1, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z2 - \
$CellContext`zb2)^2 - 2 (-1 + $CellContext`z3) $CellContext`z3^2 
    Derivative[
     0, 0, 0, 0, 2, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + $CellContext`zb2 \
($CellContext`w2 ($CellContext`z3 - $CellContext`zb3) + $CellContext`zb3) \
($CellContext`\[CapitalDelta]5 - $CellContext`\[CapitalDelta]6) 
     Derivative[
      0, 0, 0, 1, 0, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    4 (-1 + $CellContext`w2) $CellContext`w2 $CellContext`z3 $CellContext`zb2 \
$CellContext`zb3 
     Derivative[
      0, 0, 0, 1, 0, 0, 0, 0, 
       1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z3 - \
$CellContext`zb3) + 
    2 (-1 + 2 $CellContext`w2) $CellContext`z3 $CellContext`zb2 \
$CellContext`zb3 $CellContext`\[CapitalUpsilon] 
     Derivative[
      0, 0, 0, 1, 0, 0, 1, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z3 - \
$CellContext`zb3) + 
    2 (-1 + $CellContext`w2) $CellContext`zb2 $CellContext`zb3^2 
     Derivative[
      0, 0, 0, 1, 0, 1, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    2 $CellContext`w2 $CellContext`z3^2 $CellContext`zb2 
    Derivative[
     0, 0, 0, 1, 1, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - $CellContext`z2 ((-1 + \
$CellContext`w2) $CellContext`z3 - $CellContext`w2 $CellContext`zb3) \
($CellContext`\[CapitalDelta]5 - $CellContext`\[CapitalDelta]6) 
    Derivative[
     0, 0, 1, 0, 0, 0, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] - 
    4 (-1 + $CellContext`w2) $CellContext`w2 $CellContext`z2 $CellContext`z3 \
$CellContext`zb3 
    Derivative[
     0, 0, 1, 0, 0, 0, 0, 0, 
      1][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z3 - \
$CellContext`zb3) + 
    2 (1 - 2 $CellContext`w2) $CellContext`z2 $CellContext`z3 \
$CellContext`zb3 $CellContext`\[CapitalUpsilon] 
     Derivative[
      0, 0, 1, 0, 0, 0, 1, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2]/($CellContext`z3 - \
$CellContext`zb3) - 2 $CellContext`w2 $CellContext`z2 $CellContext`zb3^2 
    Derivative[
     0, 0, 1, 0, 0, 1, 0, 0, 
      0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2] + 
    2 (-1 + $CellContext`w2) $CellContext`z2 $CellContext`z3^2 
     Derivative[
      0, 0, 1, 0, 1, 0, 0, 0, 
       0][$CellContext`F][$CellContext`z1, $CellContext`zb1, $CellContext`z2, \
$CellContext`zb2, $CellContext`z3, $CellContext`zb3, $CellContext`\
\[CapitalUpsilon], $CellContext`w1, $CellContext`w2],
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.8489123913594627`*^9, 3.8489123983719378`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"2710bf08-50f9-4b3b-98d3-15fbae1a6dc5"],

Cell[CellGroupData[{

Cell["Reduction to a one-MST four-point function", "Subsection",
 CellChangeTimes->{{3.848912415497049*^9, 
  3.848912428528525*^9}},ExpressionUUID->"f4bc7de8-07b6-4327-98f5-\
9a43fa2c7ba7"],

Cell["\<\
Let us take the middle leg OPE limit to reduce to two four-point functions. \
We will take the limits one by one in the order zb2, z2, Upsilon.\
\>", "Text",
 CellChangeTimes->{{3.848912458472702*^9, 3.8489124722379513`*^9}, {
  3.8489131020068307`*^9, 
  3.848913128005873*^9}},ExpressionUUID->"9f6b8100-e437-4830-a7be-\
2e52c4bf4c02"],

Cell["The operator on the left becomes:", "Text",
 CellChangeTimes->{{3.848913129656474*^9, 
  3.848913139573881*^9}},ExpressionUUID->"b7acb04b-aa07-4388-85f3-\
700c167d58ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["zb2", 
          FractionBox[
           RowBox[{"-", "\[Tau]2"}], "2"]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#4", ")"}], 
              FractionBox["\[Tau]2", "2"]], 
             RowBox[{"F", "[", 
              RowBox[{
              "#1", ",", "#2", ",", "#3", ",", "#5", ",", "#6", ",", "#7", 
               ",", "#8", ",", "#9"}], "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"zb2", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{"QCasLeg12", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.838964982055477*^9, 3.8389650138501186`*^9}, 3.8399882329559317`*^9, {
   3.840608408164686*^9, 3.8406084120082493`*^9}, {3.8454606290915327`*^9, 
   3.8454606531806884`*^9}, 3.8454607242419586`*^9, {3.8489124482070775`*^9, 
   3.8489124524716206`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"b0fc3afa-966c-44e0-90d3-e1a18c631f9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["z2", 
          FractionBox[
           RowBox[{"-", "\[Tau]b2"}], "2"]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#3", ")"}], 
              FractionBox["\[Tau]b2", "2"]], 
             RowBox[{"F", "[", 
              RowBox[{
              "#1", ",", "#2", ",", "#4", ",", "#5", ",", "#6", ",", "#7", 
               ",", "#8"}], "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"z2", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.838965027583191*^9, 3.838965039721377*^9}, {3.839988233562009*^9, 
   3.8399882368191233`*^9}, {3.8399907302981157`*^9, 3.839990834919118*^9}, 
   3.8399908934841824`*^9, {3.839992412930229*^9, 3.839992416110657*^9}, {
   3.8401621159129734`*^9, 3.8401621172477093`*^9}, {3.8406084183403444`*^9, 
   3.8406084324314966`*^9}, 3.8454422213349466`*^9, {3.8454606639829473`*^9, 
   3.845460696035104*^9}, 3.8454607262211895`*^9},
 CellLabel->
  "In[200]:=",ExpressionUUID->"9198016f-96e9-4a19-b9ff-f1d1aa116377"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalUpsilon]", 
          RowBox[{"-", "\[ScriptL]b"}]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#5", ")"}], "\[ScriptL]b"], 
             RowBox[{"F", "[", 
              RowBox[{
              "#1", ",", "#2", ",", "#3", ",", "#4", ",", "#6", ",", "#7"}], 
              "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"\[CapitalUpsilon]", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8406084407575197`*^9, 3.840608480934387*^9}, {3.8406824539136343`*^9, 
   3.840682482677264*^9}, 3.845442233754794*^9, {3.8454606879438143`*^9, 
   3.8454606909084454`*^9}, {3.8454607464264956`*^9, 3.845460773693658*^9}, {
   3.8489126910386915`*^9, 3.8489127039912014`*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"bc3407df-a2a4-4de8-88ae-924dfc9bbd65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FourPointOneMST", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]2", "\[Rule]", 
        RowBox[{"\[CapitalDelta]b", "-", "lb", "-", "\[ScriptL]b"}]}], ",", 
       RowBox[{"\[Tau]b2", "\[Rule]", 
        RowBox[{"\[CapitalDelta]b", "+", "lb", "+", "\[ScriptL]b"}]}]}], 
      "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalDelta]2", "\[Rule]", 
       RowBox[{"\[CapitalDelta]1", "+", 
        RowBox[{"2", "a"}]}]}], ",", 
      RowBox[{"\[CapitalDelta]3", "\[Rule]", 
       RowBox[{"\[CapitalDelta]b", "+", 
        RowBox[{"2", "b"}]}]}]}], "}"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8406084851039333`*^9, 3.8406085070475283`*^9}, {3.840608579340582*^9, 
   3.8406085796681395`*^9}, {3.8406087088843536`*^9, 3.840608733767607*^9}, {
   3.841736879645528*^9, 3.8417368816865916`*^9}, 3.848912706095171*^9},
 CellLabel->
  "In[202]:=",ExpressionUUID->"b00b0c74-4b3b-4447-82d8-e70a5fc3e0c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{"z1", "+", "zb1"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "w1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z1", "-", "zb1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"lb", "-", "\[ScriptL]b"}], ")"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", "z1", " ", "zb1", " ", "\[ScriptL]b", " ", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"3", " ", "zb1"}], "-", 
         RowBox[{"lb", " ", "zb1"}], "+", 
         RowBox[{"2", " ", "lb", " ", "w1", " ", "zb1"}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "z1", "+", "zb1"}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[ScriptL]b"}], "+", 
         RowBox[{"2", " ", "zb1", " ", "\[ScriptL]b"}], "-", 
         RowBox[{"2", " ", "w1", " ", "zb1", " ", "\[ScriptL]b"}], "+", 
         RowBox[{"z1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "lb", "-", 
            RowBox[{"2", " ", "lb", " ", "w1"}], "+", 
            RowBox[{"2", " ", "w1", " ", "\[ScriptL]b"}]}], ")"}]}]}], 
        ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z1", "-", "zb1"}], ")"}], "2"]]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z1", "-", "zb1"}], ")"}], "2"]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", "w1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z1", "-", "zb1"}], ")"}], "3"]}], "+", 
      RowBox[{"z1", " ", "zb1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "zb1", "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "z1", "+", "zb1"}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["w1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"z1", "-", "zb1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "lb", "-", 
               RowBox[{"2", " ", "\[ScriptL]b"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "zb1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[ScriptL]b"}], ")"}]}], "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"lb", " ", "zb1"}], "+", 
               RowBox[{"2", " ", "\[ScriptL]b"}], "-", 
               RowBox[{"3", " ", "zb1", " ", "\[ScriptL]b"}], "+", 
               RowBox[{"z1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", "lb", "+", "\[ScriptL]b"}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
     "]"}]}]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", "w1", " ", "z1", " ", 
    "zb1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"w1", " ", 
       RowBox[{"(", 
        RowBox[{"z1", "-", "zb1"}], ")"}]}], "+", "zb1"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
     "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"z1", "-", "zb1"}], ")"}], "2"]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"z1", "-", "zb1"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["zb1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "a"}], "-", 
         RowBox[{"2", " ", "b"}], "-", "lb", "+", 
         RowBox[{"2", " ", "lb", " ", "w1"}], "+", "\[ScriptL]b", "-", 
         RowBox[{"2", " ", "w1", " ", "\[ScriptL]b"}]}], ")"}]}], "+", 
      RowBox[{"z1", " ", "zb1", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb1"}], ")"}]}], "+", 
         RowBox[{"zb1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"2", " ", "a"}], "+", 
            RowBox[{"2", " ", "b"}], "+", "lb", "-", 
            RowBox[{"2", " ", "lb", " ", "w1"}], "-", "\[ScriptL]b", "+", 
            RowBox[{"2", " ", "w1", " ", "\[ScriptL]b"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
     "]"}]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", "w1", " ", 
   SuperscriptBox["zb1", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "zb1"}], ")"}], " ", 
   SuperscriptBox["zb1", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
    "]"}]}], "+", 
  FractionBox[
   RowBox[{"z1", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "zb1"}], "+", 
      RowBox[{
       SuperscriptBox["z1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"2", " ", "b"}], "-", "lb", "+", 
         RowBox[{"2", " ", "lb", " ", "w1"}], "+", "\[ScriptL]b", "-", 
         RowBox[{"2", " ", "w1", " ", "\[ScriptL]b"}]}], ")"}]}], "-", 
      RowBox[{"z1", " ", "zb1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"2", " ", "b"}], "+", 
         RowBox[{"2", " ", "d"}], "-", "lb", "+", 
         RowBox[{"2", " ", "lb", " ", "w1"}], "+", "\[ScriptL]b", "-", 
         RowBox[{"2", " ", "w1", " ", "\[ScriptL]b"}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
     "]"}]}], 
   RowBox[{"z1", "-", "zb1"}]], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", "w1", " ", 
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z1"}], ")"}], " ", 
   SuperscriptBox["z1", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.8406085072959585`*^9, 3.840608738728838*^9, 3.8406087768820705`*^9, {
   3.840682475205288*^9, 3.84068249739241*^9}, 3.8417368871542435`*^9, 
   3.8441428914637213`*^9, 3.8442211457244377`*^9, 3.845120353588482*^9, 
   3.845302963649152*^9, 3.845351152826785*^9, 3.845442228319516*^9, 
   3.8454607902014165`*^9, 3.8489124901891985`*^9, 3.8489131489080696`*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"c2f1c9d9-d251-421d-b91e-0c649bef16ca"]
}, Closed]],

Cell["The operator on the right is:", "Text",
 CellChangeTimes->{{3.848913154015708*^9, 3.848913157152897*^9}, 
   3.8489133318723693`*^9},ExpressionUUID->"b3d3b56d-3a31-41ae-8afa-\
63e6d286d342"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["zb2", 
          FractionBox[
           RowBox[{"-", "\[Tau]2"}], "2"]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#4", ")"}], 
              FractionBox["\[Tau]2", "2"]], 
             RowBox[{"F", "[", 
              RowBox[{
              "#1", ",", "#2", ",", "#3", ",", "#5", ",", "#6", ",", "#7", 
               ",", "#8", ",", "#9"}], "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"zb2", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{"QCasLeg56", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.838964982055477*^9, 3.8389650138501186`*^9}, 3.8399882329559317`*^9, {
   3.840608408164686*^9, 3.8406084120082493`*^9}, {3.8454606290915327`*^9, 
   3.8454606531806884`*^9}, 3.8454607242419586`*^9, {3.8489124482070775`*^9, 
   3.8489124524716206`*^9}, {3.848913161344909*^9, 3.8489131626257687`*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"7b218fbd-4961-478d-b2c3-2ca3b37644de"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["z2", 
          FractionBox[
           RowBox[{"-", "\[Tau]b2"}], "2"]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#3", ")"}], 
              FractionBox["\[Tau]b2", "2"]], 
             RowBox[{"F", "[", 
              RowBox[{
              "#1", ",", "#2", ",", "#4", ",", "#5", ",", "#6", ",", "#7", 
               ",", "#8"}], "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"z2", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.838965027583191*^9, 3.838965039721377*^9}, {3.839988233562009*^9, 
   3.8399882368191233`*^9}, {3.8399907302981157`*^9, 3.839990834919118*^9}, 
   3.8399908934841824`*^9, {3.839992412930229*^9, 3.839992416110657*^9}, {
   3.8401621159129734`*^9, 3.8401621172477093`*^9}, {3.8406084183403444`*^9, 
   3.8406084324314966`*^9}, 3.8454422213349466`*^9, {3.8454606639829473`*^9, 
   3.845460696035104*^9}, 3.8454607262211895`*^9},
 CellLabel->
  "In[204]:=",ExpressionUUID->"2f14700c-d50f-492c-8791-003bfb4ef733"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalUpsilon]", 
          RowBox[{"-", "\[ScriptL]b"}]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#5", ")"}], "\[ScriptL]b"], 
             RowBox[{"F", "[", 
              RowBox[{
              "#1", ",", "#2", ",", "#3", ",", "#4", ",", "#6", ",", "#7"}], 
              "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"\[CapitalUpsilon]", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8406084407575197`*^9, 3.840608480934387*^9}, {3.8406824539136343`*^9, 
   3.840682482677264*^9}, 3.845442233754794*^9, {3.8454606879438143`*^9, 
   3.8454606909084454`*^9}, {3.8454607464264956`*^9, 3.845460773693658*^9}, {
   3.8489126910386915`*^9, 3.8489127039912014`*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"98b39334-fedc-4b3f-a83c-a9be261201c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FourPointOneMSTRight", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]2", "\[Rule]", 
        RowBox[{"\[CapitalDelta]b", "-", "lb", "-", "\[ScriptL]b"}]}], ",", 
       RowBox[{"\[Tau]b2", "\[Rule]", 
        RowBox[{"\[CapitalDelta]b", "+", "lb", "+", "\[ScriptL]b"}]}]}], 
      "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalDelta]4", "\[Rule]", 
       RowBox[{"\[CapitalDelta]b", "+", 
        RowBox[{"2", "a"}]}]}], ",", 
      RowBox[{"\[CapitalDelta]5", "\[Rule]", 
       RowBox[{"\[CapitalDelta]6", "+", 
        RowBox[{"2", "b"}]}]}]}], "}"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8406084851039333`*^9, 3.8406085070475283`*^9}, {3.840608579340582*^9, 
   3.8406085796681395`*^9}, {3.8406087088843536`*^9, 3.840608733767607*^9}, {
   3.841736879645528*^9, 3.8417368816865916`*^9}, 3.848912706095171*^9, {
   3.848913172127283*^9, 3.848913202462104*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"b63efef8-1343-4d1d-878e-c7bc9a245934"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z3", "-", "zb3"}], ")"}], "2"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "a", " ", "b", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z3", "-", "zb3"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"z3", "+", "zb3"}], ")"}]}], "-", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "w2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z3", "-", "zb3"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"lb", "-", "\[ScriptL]b"}], ")"}]}], "+", 
      RowBox[{"2", " ", "z3", " ", "zb3", " ", "\[ScriptL]b", " ", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"3", " ", "zb3"}], "-", 
         RowBox[{"lb", " ", "zb3"}], "+", 
         RowBox[{"2", " ", "lb", " ", "w2", " ", "zb3"}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "z3", "+", "zb3"}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[ScriptL]b"}], "+", 
         RowBox[{"2", " ", "zb3", " ", "\[ScriptL]b"}], "-", 
         RowBox[{"2", " ", "w2", " ", "zb3", " ", "\[ScriptL]b"}], "+", 
         RowBox[{"z3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "lb", "-", 
            RowBox[{"2", " ", "lb", " ", "w2"}], "+", 
            RowBox[{"2", " ", "w2", " ", "\[ScriptL]b"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    RowBox[{"F", "[", 
     RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
     "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z3", "-", "zb3"}], ")"}], "2"]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z3", "-", "zb3"}], ")"}], "3"]}], "+", 
      RowBox[{"z3", " ", "zb3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "zb3", "+", 
            RowBox[{"w2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "z3", "+", "zb3"}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["w2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"z3", "-", "zb3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "lb", "-", 
               RowBox[{"2", " ", "\[ScriptL]b"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "zb3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[ScriptL]b"}], ")"}]}], "+", 
            RowBox[{"w2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"lb", " ", "zb3"}], "+", 
               RowBox[{"2", " ", "\[ScriptL]b"}], "-", 
               RowBox[{"3", " ", "zb3", " ", "\[ScriptL]b"}], "+", 
               RowBox[{"z3", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", "lb", "+", "\[ScriptL]b"}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
     "]"}]}]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", "z3", " ", 
    "zb3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"w2", " ", 
       RowBox[{"(", 
        RowBox[{"z3", "-", "zb3"}], ")"}]}], "+", "zb3"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
     "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"z3", "-", "zb3"}], ")"}], "2"]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"z3", "-", "zb3"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["zb3", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "a"}], "-", 
         RowBox[{"2", " ", "b"}], "-", "lb", "+", 
         RowBox[{"2", " ", "lb", " ", "w2"}], "+", "\[ScriptL]b", "-", 
         RowBox[{"2", " ", "w2", " ", "\[ScriptL]b"}]}], ")"}]}], "+", 
      RowBox[{"z3", " ", "zb3", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb3"}], ")"}]}], "+", 
         RowBox[{"zb3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"2", " ", "a"}], "+", 
            RowBox[{"2", " ", "b"}], "+", "lb", "-", 
            RowBox[{"2", " ", "lb", " ", "w2"}], "-", "\[ScriptL]b", "+", 
            RowBox[{"2", " ", "w2", " ", "\[ScriptL]b"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
     "]"}]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", 
   SuperscriptBox["zb3", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "zb3"}], ")"}], " ", 
   SuperscriptBox["zb3", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
    "]"}]}], "+", 
  FractionBox[
   RowBox[{"z3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "zb3"}], "+", 
      RowBox[{
       SuperscriptBox["z3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"2", " ", "b"}], "-", "lb", "+", 
         RowBox[{"2", " ", "lb", " ", "w2"}], "+", "\[ScriptL]b", "-", 
         RowBox[{"2", " ", "w2", " ", "\[ScriptL]b"}]}], ")"}]}], "-", 
      RowBox[{"z3", " ", "zb3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"2", " ", "b"}], "+", 
         RowBox[{"2", " ", "d"}], "-", "lb", "+", 
         RowBox[{"2", " ", "lb", " ", "w2"}], "+", "\[ScriptL]b", "-", 
         RowBox[{"2", " ", "w2", " ", "\[ScriptL]b"}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
     "]"}]}], 
   RowBox[{"z3", "-", "zb3"}]], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", 
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z3"}], ")"}], " ", 
   SuperscriptBox["z3", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.8406085072959585`*^9, 3.840608738728838*^9, 3.8406087768820705`*^9, {
   3.840682475205288*^9, 3.84068249739241*^9}, 3.8417368871542435`*^9, 
   3.8441428914637213`*^9, 3.8442211457244377`*^9, 3.845120353588482*^9, 
   3.845302963649152*^9, 3.845351152826785*^9, 3.845442228319516*^9, 
   3.8454607902014165`*^9, 3.8489124901891985`*^9, 3.848913205565474*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"aab84b4a-3ea4-44f1-9619-b4863dacd72a"]
}, Closed]],

Cell["The two Casimir operators are indeed decoupled.", "Text",
 CellChangeTimes->{{3.848913315169233*^9, 
  3.848913321278375*^9}},ExpressionUUID->"57d868ce-7bdd-470b-9f5d-\
d208ee98f0e8"],

Cell[CellGroupData[{

Cell["\<\
Check that the middle leg Casimir is a constant in this limit\
\>", "Subsubsection",
 CellChangeTimes->{{3.8489125885768166`*^9, 
  3.8489125996871595`*^9}},ExpressionUUID->"4e04ec29-67fc-4834-832d-\
609dbd400b45"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["zb2", 
          FractionBox[
           RowBox[{"-", "\[Tau]2"}], "2"]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#4", ")"}], 
              FractionBox["\[Tau]2", "2"]], 
             RowBox[{"F", "[", 
              RowBox[{
              "#1", ",", "#2", ",", "#3", ",", "#5", ",", "#6", ",", "#7", 
               ",", "#8", ",", "#9"}], "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"zb2", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{"QCasLeg123", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.838964982055477*^9, 3.8389650138501186`*^9}, 3.8399882329559317`*^9, {
   3.840608408164686*^9, 3.8406084120082493`*^9}, {3.8454606290915327`*^9, 
   3.8454606531806884`*^9}, 3.8454607242419586`*^9, {3.8489124482070775`*^9, 
   3.8489124524716206`*^9}, 3.848912607303137*^9},
 CellLabel->
  "In[173]:=",ExpressionUUID->"9b76a3a5-4e07-4d26-8461-cae7e5de7cf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["z2", 
          FractionBox[
           RowBox[{"-", "\[Tau]b2"}], "2"]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#3", ")"}], 
              FractionBox["\[Tau]b2", "2"]], 
             RowBox[{"F", "[", 
              RowBox[{
              "#1", ",", "#2", ",", "#4", ",", "#5", ",", "#6", ",", "#7", 
               ",", "#8"}], "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"z2", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.838965027583191*^9, 3.838965039721377*^9}, {3.839988233562009*^9, 
   3.8399882368191233`*^9}, {3.8399907302981157`*^9, 3.839990834919118*^9}, 
   3.8399908934841824`*^9, {3.839992412930229*^9, 3.839992416110657*^9}, {
   3.8401621159129734`*^9, 3.8401621172477093`*^9}, {3.8406084183403444`*^9, 
   3.8406084324314966`*^9}, 3.8454422213349466`*^9, {3.8454606639829473`*^9, 
   3.845460696035104*^9}, 3.8454607262211895`*^9},
 CellLabel->
  "In[174]:=",ExpressionUUID->"e56e07d6-67a6-4f04-84de-9f21b1860a3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalUpsilon]", 
          RowBox[{"-", "\[ScriptL]b"}]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#5", ")"}], "\[ScriptL]b"], 
             RowBox[{"F", "[", 
              RowBox[{
              "#1", ",", "#2", ",", "#3", ",", "#4", ",", "#6", ",", "#7"}], 
              "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"\[CapitalUpsilon]", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8406084407575197`*^9, 3.840608480934387*^9}, {3.8406824539136343`*^9, 
   3.840682482677264*^9}, 3.845442233754794*^9, {3.8454606879438143`*^9, 
   3.8454606909084454`*^9}, {3.8454607464264956`*^9, 3.845460773693658*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"205803ab-923d-4744-a3de-3bbe115fb598"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]2", "\[Rule]", 
      RowBox[{"\[CapitalDelta]b", "-", "lb", "-", "\[ScriptL]b"}]}], ",", 
     RowBox[{"\[Tau]b2", "\[Rule]", 
      RowBox[{"\[CapitalDelta]b", "+", "lb", "+", "\[ScriptL]b"}]}]}], 
    "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8406084851039333`*^9, 3.8406085070475283`*^9}, {3.840608579340582*^9, 
   3.8406085796681395`*^9}, {3.8406087088843536`*^9, 3.840608733767607*^9}, {
   3.841736879645528*^9, 3.8417368816865916`*^9}, 3.8489127623654366`*^9},
 CellLabel->
  "In[176]:=",ExpressionUUID->"5da6d079-4231-41a7-9b63-8ed96024b2ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "lb"}], "+", 
    SuperscriptBox["lb", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "d"}], ")"}], " ", "\[ScriptL]b"}], "+", 
    SuperscriptBox["\[ScriptL]b", "2"], "+", 
    RowBox[{"\[CapitalDelta]b", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "d"}], "+", "\[CapitalDelta]b"}], ")"}]}]}], ")"}], " ", 
  RowBox[{"F", "[", 
   RowBox[{"z1", ",", "zb1", ",", "z3", ",", "zb3", ",", "w1", ",", "w2"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.8406085072959585`*^9, 3.840608738728838*^9, 3.8406087768820705`*^9, {
   3.840682475205288*^9, 3.84068249739241*^9}, 3.8417368871542435`*^9, 
   3.8441428914637213`*^9, 3.8442211457244377`*^9, 3.845120353588482*^9, 
   3.845302963649152*^9, 3.845351152826785*^9, 3.845442228319516*^9, 
   3.8454607902014165`*^9, 3.8489124901891985`*^9, 3.848912613384366*^9, 
   3.8489127664386454`*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"bd9f4d85-4219-49e9-87d8-2176cafa83f7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reduction to a two-STT four-point function", "Subsection",
 CellChangeTimes->{{3.8489125140928855`*^9, 
  3.8489125211515703`*^9}},ExpressionUUID->"634601fc-febb-496f-a5bb-\
4e2acbd9de8a"],

Cell["\<\
We will take the two-sided limit of legs a and c. The order of limits is zb1, \
z1, zb3, z3\
\>", "Text",
 CellChangeTimes->{{3.8489125250006237`*^9, 
  3.8489125508411617`*^9}},ExpressionUUID->"f7693446-d483-4a27-9d7a-\
853b173be132"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["zb1", 
          FractionBox[
           RowBox[{"-", "\[Tau]1"}], "2"]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#2", ")"}], 
              FractionBox["\[Tau]1", "2"]], 
             RowBox[{"F", "[", 
              RowBox[{
              "#1", ",", "#3", ",", "#4", ",", "#5", ",", "#6", ",", "#7", 
               ",", "#8", ",", "#9"}], "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"zb1", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{"QCasLeg123", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8388800819325423`*^9, 3.8388801040733657`*^9}, {3.8389628381853695`*^9, 
   3.8389628421405587`*^9}, {3.838963008740543*^9, 3.838963009395166*^9}, {
   3.838964502636038*^9, 3.83896451275095*^9}, 3.838964953236279*^9, {
   3.8399882309157057`*^9, 3.8399882458406773`*^9}, {3.848912578450941*^9, 
   3.848912583986723*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"0dd9117f-b2f3-4b82-835e-2ed028613067"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["z1", 
          FractionBox[
           RowBox[{"-", "\[Tau]b1"}], "2"]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#1", ")"}], 
              FractionBox["\[Tau]b1", "2"]], 
             RowBox[{"F", "[", 
              RowBox[{
              "#2", ",", "#3", ",", "#4", ",", "#5", ",", "#6", ",", "#7", 
               ",", "#8"}], "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"z1", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", "%"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.838880112385955*^9, 3.838880128753892*^9}, 3.83998823192909*^9},
 CellLabel->
  "In[170]:=",ExpressionUUID->"3617f303-6a7b-4c7e-8fb7-bd52cbaedef7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["zb3", 
          FractionBox[
           RowBox[{"-", "\[Tau]2"}], "2"]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#4", ")"}], 
              FractionBox["\[Tau]2", "2"]], 
             RowBox[{"F", "[", 
              RowBox[{
              "#1", ",", "#2", ",", "#3", ",", "#5", ",", "#6", ",", "#7"}], 
              "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"zb3", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", "%"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.838964982055477*^9, 3.8389650138501186`*^9}, 3.8399882329559317`*^9, {
   3.841737821422279*^9, 3.8417378214838657`*^9}, {3.8417378604496775`*^9, 
   3.8417378691873293`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"745dcb87-d70b-42fe-ad5c-33418b53666e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FourPointTwoSTT", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["z3", 
            FractionBox[
             RowBox[{"-", "\[Tau]b2"}], "2"]], "#"}], "/.", 
          RowBox[{"{", 
           RowBox[{"F", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", "#3", ")"}], 
                FractionBox["\[Tau]b2", "2"]], 
               RowBox[{"F", "[", 
                RowBox[{"#1", ",", "#2", ",", "#4", ",", "#5", ",", "#6"}], 
                "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
         RowBox[{"z3", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", "%"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]1", "\[Rule]", 
       RowBox[{"\[CapitalDelta]a", "-", "la"}]}], ",", 
      RowBox[{"\[Tau]2", "\[Rule]", 
       RowBox[{"\[CapitalDelta]b", "-", "lb"}]}], ",", 
      RowBox[{"\[Tau]b1", "\[Rule]", 
       RowBox[{"\[CapitalDelta]a", "+", "la"}]}], ",", 
      RowBox[{"\[Tau]b2", "\[Rule]", 
       RowBox[{"\[CapitalDelta]b", "+", "lb"}]}], ",", 
      RowBox[{"\[CapitalDelta]3", "\[Rule]", 
       RowBox[{"\[CapitalDelta]a", "+", 
        RowBox[{"2", "a"}]}]}], ",", 
      RowBox[{"\[CapitalDelta]4", "\[Rule]", 
       RowBox[{"\[CapitalDelta]b", "+", 
        RowBox[{"2", "b"}]}]}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "FullSimplify"}],
      "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.838965027583191*^9, 3.838965039721377*^9}, {3.839988233562009*^9, 
   3.8399882368191233`*^9}, {3.8399907302981157`*^9, 3.839990834919118*^9}, 
   3.8399908934841824`*^9, {3.839992412930229*^9, 3.839992416110657*^9}, {
   3.8401621159129734`*^9, 3.8401621172477093`*^9}, {3.841737873757577*^9, 
   3.8417378833506927`*^9}, {3.8489126684615602`*^9, 
   3.848912683794465*^9}},ExpressionUUID->"52fc6500-94c7-4430-9813-\
33a0e03542f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"lb", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "w2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "zb2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "+", "zb2"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"la", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "w1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "zb2"}], ")"}]}], "+", 
        RowBox[{"lb", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "w2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"z2", "+", "zb2"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "la", " ", "lb", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "z2"}], "+", "zb2"}], ")"}], " ", 
      "\[CapitalUpsilon]"}]}], ")"}], " ", 
   RowBox[{"F", "[", 
    RowBox[{
    "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "zb2"}], ")"}]}], "+", 
     RowBox[{"la", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "w1"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "+", "zb2"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", "z2", " ", "zb2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", "zb2"}], "-", 
         RowBox[{"d", " ", "zb2"}], "+", 
         RowBox[{"d", " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "z2", "+", "zb2"}], ")"}]}], "+", 
         RowBox[{"2", " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "lb", "+", "w2", "-", 
               RowBox[{"lb", " ", "w2"}]}], ")"}], " ", "z2"}], "+", 
            RowBox[{"lb", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "zb2"}], "-", 
            RowBox[{"w2", " ", "zb2"}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "zb2"}], ")"}], "2"]], "-", 
     RowBox[{"2", " ", "la", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w2", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "zb2"}], ")"}]}], "+", "zb2"}], ")"}], " ", 
      "\[CapitalUpsilon]"}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
    "]"}]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", "z2", " ", 
    "zb2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"w2", " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "zb2"}], ")"}]}], "+", "zb2"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
     "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"z2", "-", "zb2"}], ")"}], "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", "w1", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "-", "zb2"}], ")"}]}], "+", 
     RowBox[{"lb", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", "w1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "w2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"z2", "+", "zb2"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", "z2", " ", "zb2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d", "+", 
         RowBox[{"2", " ", "zb2"}], "-", 
         RowBox[{"d", " ", "zb2"}], "+", 
         RowBox[{"d", " ", "w1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "z2", "+", "zb2"}], ")"}]}], "+", 
         RowBox[{"2", " ", "w1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "la", "+", "w1", "-", 
               RowBox[{"la", " ", "w1"}]}], ")"}], " ", "z2"}], "+", 
            RowBox[{"la", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", "zb2"}], "-", 
            RowBox[{"w1", " ", "zb2"}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", "zb2"}], ")"}], "2"]], "-", 
     RowBox[{"2", " ", "lb", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w1", " ", 
         RowBox[{"(", 
          RowBox[{"z2", "-", "zb2"}], ")"}]}], "+", "zb2"}], ")"}], " ", 
      "\[CapitalUpsilon]"}]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
    "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", "w1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", 
      RowBox[{"(", 
       RowBox[{"z2", "+", "zb2"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"w1", " ", "w2", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"zb2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "zb2"}]}], 
           ")"}]}], "+", 
         RowBox[{"z2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "w1", "+", "w2", "-", 
               RowBox[{"2", " ", "w1", " ", "w2"}]}], ")"}], " ", "zb2"}]}], 
           ")"}]}]}], ")"}], " ", "\[CapitalUpsilon]"}], 
      RowBox[{"z2", "-", "zb2"}]]}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
    "]"}]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", "w1", " ", "z2", " ", 
    "zb2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"w1", " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "zb2"}], ")"}]}], "+", "zb2"}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
     "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"z2", "-", "zb2"}], ")"}], "2"]], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z2", "-", "zb2"}], ")"}], "3"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["zb2", "4"], " ", "\[CapitalUpsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a", " ", "w2"}], "+", 
         RowBox[{"la", " ", "w2"}], "+", 
         RowBox[{"w1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "b"}], "+", "lb", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "la", "+", "lb"}], ")"}], " ", 
             "w2"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[CapitalUpsilon]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"la", "+", "lb"}], ")"}], " ", "\[CapitalUpsilon]"}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "3"], " ", "zb2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "w1", " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{"d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "la", "+", "lb", "+", "w1", "-", 
               RowBox[{"la", " ", "w1"}], "+", "w2", "-", 
               RowBox[{"lb", " ", "w2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "a"}], "+", 
            RowBox[{"6", " ", "b"}], "+", 
            RowBox[{"2", " ", "d"}], "+", "la", "+", "lb", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "b"}], "+", "la", "-", "lb"}], ")"}], " ", 
             "w1"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "a"}], "-", "la", "+", "lb", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "la", "+", "lb"}], ")"}], " ", 
                "w1"}]}], ")"}], " ", "w2"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "w1", "+", "w2"}], ")"}]}]}], ")"}], 
          " ", "\[CapitalUpsilon]"}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "la", "+", "lb"}], ")"}], " ", 
          SuperscriptBox["\[CapitalUpsilon]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "2"], " ", "zb2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "w1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "w2"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "la"}], ")"}], " ", 
             SuperscriptBox["w1", "2"]}], "-", 
            RowBox[{"3", " ", "d", " ", "w2"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"lb", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "w2"}], ")"}]}], "-", "w2"}], 
              ")"}], " ", "w2"}], "+", 
            RowBox[{"d", " ", "w1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"6", " ", "w2"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "w1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "la", "+", 
               RowBox[{"6", " ", "w2"}]}], ")"}]}]}], ")"}], " ", "zb2"}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"4", " ", "d"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "b"}], "+", 
                  RowBox[{"6", " ", "b", " ", "w1"}], "+", 
                  RowBox[{"5", " ", "la", " ", "w1"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", "w2"}]}], ")"}]}], "-", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"la", "+", "lb", "-", 
                  RowBox[{"2", " ", "lb", " ", "w2"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "w1", "+", "w2"}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", "zb2"}]}], ")"}], " ", 
          "\[CapitalUpsilon]"}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "la", "+", "lb"}], ")"}], " ", "zb2", 
          " ", 
          SuperscriptBox["\[CapitalUpsilon]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"z2", " ", 
       SuperscriptBox["zb2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "w1"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "w2"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "la"}], ")"}], " ", "w1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "lb"}], ")"}], " ", "w2"}]}], ")"}], 
          " ", "zb2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "-", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "zb2"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "a"}], "+", 
               RowBox[{"2", " ", "b"}], "+", 
               RowBox[{"3", " ", "la"}], "+", 
               RowBox[{"3", " ", "lb"}], "+", 
               RowBox[{"6", " ", "w1"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "b"}], "+", 
                  RowBox[{"3", " ", "la"}], "+", "lb"}], ")"}], " ", "w1"}], 
               "+", 
               RowBox[{"6", " ", "w2"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "a"}], "+", "la", "+", 
                  RowBox[{"3", " ", "lb"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "la", "+", "lb"}], ")"}], " ", 
                   "w1"}]}], ")"}], " ", "w2"}]}], ")"}], " ", "zb2"}]}], 
           ")"}], " ", "\[CapitalUpsilon]"}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "la", "+", "lb"}], ")"}], " ", "zb2", 
          " ", 
          SuperscriptBox["\[CapitalUpsilon]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["z2", "4"], " ", "\[CapitalUpsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"la", "+", "lb", "+", 
         RowBox[{"2", " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w1"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "la"}], "+", "lb"}], ")"}], " ", "w1"}], "+", 
         RowBox[{"2", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "la"}], "-", 
            RowBox[{"2", " ", "lb"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "la", "+", "lb"}], ")"}], " ", 
             "w1"}]}], ")"}], " ", "w2"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"la", "+", "lb"}], ")"}], " ", "\[CapitalUpsilon]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w1", "+", "w2", "+", 
            "\[CapitalUpsilon]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
     "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z2", "-", "zb2"}], ")"}], "3"]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["w2", "3"], " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "zb2"}], ")"}], " ", "zb2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "zb2"}], "+", 
         RowBox[{"w1", " ", 
          RowBox[{"(", 
           RowBox[{"z2", "+", "zb2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z2", "-", "zb2"}], ")"}], " ", "zb2", " ", 
       "\[CapitalUpsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "z2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb2"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "zb2"}], ")"}], "2"], " ", 
          "\[CapitalUpsilon]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["w2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "z2", " ", "zb2", " ", 
          RowBox[{"(", 
           RowBox[{"z2", "-", 
            RowBox[{"w1", " ", "z2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "z2"}], ")"}]}], "+", "zb2", "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "z2"}]}], ")"}], " ", "zb2"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", 
             SuperscriptBox["zb2", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "zb2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", 
             SuperscriptBox["z2", "2"]}], "-", 
            RowBox[{"5", " ", "z2", " ", "zb2"}], "-", 
            RowBox[{"w1", " ", 
             SuperscriptBox["zb2", "2"]}]}], ")"}], " ", 
          "\[CapitalUpsilon]"}]}], ")"}]}], "+", 
      RowBox[{"w2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "z2", " ", "zb2", " ", 
          RowBox[{"(", 
           RowBox[{"z2", "+", "zb2", "-", 
            RowBox[{"z2", " ", "zb2"}], "+", 
            RowBox[{"w1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "zb2"}], ")"}], " ", "zb2"}], "-", 
            SuperscriptBox["zb2", "2"], "+", 
            RowBox[{"w1", " ", "z2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "zb2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z2", "-", "zb2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", 
             SuperscriptBox["z2", "3"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "w1"}], ")"}], " ", 
             SuperscriptBox["z2", "2"], " ", "zb2"}], "+", 
            RowBox[{"w1", " ", 
             SuperscriptBox["zb2", "3"]}], "-", 
            RowBox[{"z2", " ", "zb2", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", "w1"}], ")"}], " ", "zb2"}]}], 
              ")"}]}]}], ")"}], " ", "\[CapitalUpsilon]"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "zb2"}], ")"}], "4"], " ", 
          SuperscriptBox["\[CapitalUpsilon]", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
     "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z2", "-", "zb2"}], ")"}], "3"]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["w1", "3"], " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "zb2"}], ")"}], " ", "zb2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "zb2"}], "+", 
         RowBox[{"w2", " ", 
          RowBox[{"(", 
           RowBox[{"z2", "+", "zb2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z2", "-", "zb2"}], ")"}], " ", "zb2", " ", 
       "\[CapitalUpsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "z2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb2"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "zb2"}], ")"}], "2"], " ", 
          "\[CapitalUpsilon]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["w1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "z2", " ", "zb2", " ", 
          RowBox[{"(", 
           RowBox[{"z2", "-", 
            RowBox[{"w2", " ", "z2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "z2"}], ")"}]}], "+", "zb2", "+", 
            RowBox[{"w2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "z2"}]}], ")"}], " ", "zb2"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", 
             SuperscriptBox["zb2", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "zb2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", 
             SuperscriptBox["z2", "2"]}], "-", 
            RowBox[{"5", " ", "z2", " ", "zb2"}], "-", 
            RowBox[{"w2", " ", 
             SuperscriptBox["zb2", "2"]}]}], ")"}], " ", 
          "\[CapitalUpsilon]"}]}], ")"}]}], "+", 
      RowBox[{"w1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "z2", " ", "zb2", " ", 
          RowBox[{"(", 
           RowBox[{"z2", "+", "zb2", "-", 
            RowBox[{"z2", " ", "zb2"}], "+", 
            RowBox[{"w2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "zb2"}], ")"}], " ", "zb2"}], "-", 
            SuperscriptBox["zb2", "2"], "+", 
            RowBox[{"w2", " ", "z2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "zb2"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z2", "-", "zb2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", 
             SuperscriptBox["z2", "3"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "w2"}], ")"}], " ", 
             SuperscriptBox["z2", "2"], " ", "zb2"}], "+", 
            RowBox[{"w2", " ", 
             SuperscriptBox["zb2", "3"]}], "-", 
            RowBox[{"z2", " ", "zb2", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", "w2"}], ")"}], " ", "zb2"}]}], 
              ")"}]}]}], ")"}], " ", "\[CapitalUpsilon]"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "zb2"}], ")"}], "4"], " ", 
          SuperscriptBox["\[CapitalUpsilon]", "2"]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
     "]"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z2", "-", "zb2"}], ")"}], "4"]], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "zb2"}], ")"}], " ", 
       SuperscriptBox["zb2", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "w2"}]}], ")"}], " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{"z2", "-", "zb2"}], ")"}], " ", "zb2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"zb2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb2", "-", 
            RowBox[{"w2", " ", "zb2"}]}], ")"}]}], "+", 
         RowBox[{"z2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb2", "+", 
            RowBox[{"w2", " ", "zb2"}]}], ")"}]}]}], ")"}], " ", 
       "\[CapitalUpsilon]"}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "zb2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", 
          SuperscriptBox["z2", "3"]}], "+", 
         SuperscriptBox["zb2", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "w2"}]}], ")"}], " ", "z2", " ", 
          SuperscriptBox["zb2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["z2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "zb2"}], "+", 
            RowBox[{"2", " ", "w2", " ", "zb2"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[CapitalUpsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", "zb2"}], ")"}], "5"], " ", 
       SuperscriptBox["\[CapitalUpsilon]", "3"]}], "+", 
      RowBox[{"w1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "z2", " ", "zb2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", 
             SuperscriptBox["z2", "2"]}], "+", 
            RowBox[{"z2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{"6", " ", "w2"}], "+", 
                  RowBox[{"2", " ", "z2"}], "-", 
                  RowBox[{"3", " ", "w2", " ", "z2"}]}], ")"}]}]}], ")"}], 
             " ", "zb2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "z2"}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"5", " ", "z2"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["zb2", "2"]}]}], ")"}]}], "+", 
         RowBox[{"z2", " ", 
          RowBox[{"(", 
           RowBox[{"z2", "-", "zb2"}], ")"}], " ", "zb2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"w2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "w2"}]}], ")"}], " ", 
             SuperscriptBox["z2", "2"]}], "+", 
            RowBox[{"z2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "w2"}], "-", "zb2", "+", 
               RowBox[{"6", " ", "w2", " ", "zb2"}]}], ")"}]}], "+", 
            RowBox[{"zb2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"3", " ", "zb2"}], "+", 
               RowBox[{"w2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"5", " ", "zb2"}], "-", 
                  RowBox[{"2", " ", "w2", " ", "zb2"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", "\[CapitalUpsilon]"}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "zb2"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", 
             SuperscriptBox["z2", "2"]}], "-", 
            RowBox[{"3", " ", "z2", " ", "zb2"}], "-", 
            RowBox[{"w2", " ", 
             SuperscriptBox["zb2", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[CapitalUpsilon]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["w1", "2"], " ", "z2", " ", "zb2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb2"}], ")"}], " ", "zb2"}], "+", 
         RowBox[{
          SuperscriptBox["w2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["z2", "2"]}], "+", 
            RowBox[{"2", " ", "z2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"2", " ", "z2"}]}], ")"}], " ", "zb2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "z2"}]}], ")"}], " ", 
             SuperscriptBox["zb2", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "zb2"}], ")"}], "2"], " ", "zb2", " ", 
          "\[CapitalUpsilon]"}], "+", 
         RowBox[{"w2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z2", "2"], "+", 
            RowBox[{"6", " ", "z2", " ", "zb2"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["z2", "2"], " ", "zb2"}], "+", 
            SuperscriptBox["zb2", "2"], "-", 
            RowBox[{"5", " ", "z2", " ", 
             SuperscriptBox["zb2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z2", "-", "zb2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"z2", "+", "zb2"}], ")"}], " ", "\[CapitalUpsilon]"}]}],
            ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
     "]"}]}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"2", " ", "b"}], "+", "la", "+", "lb", "-", 
         RowBox[{"2", " ", "la", " ", "w1"}], "-", 
         RowBox[{"2", " ", "lb", " ", "w2"}]}], ")"}], " ", 
       SuperscriptBox["zb2", "3"]}], "-", 
      RowBox[{"z2", " ", "zb2", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "zb2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"2", " ", "a"}], "+", 
            RowBox[{"2", " ", "b"}], "+", "la", "+", "lb", "-", 
            RowBox[{"2", " ", "la", " ", "w1"}], "-", 
            RowBox[{"2", " ", "lb", " ", "w2"}]}], ")"}], " ", "zb2"}]}], 
        ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
     "]"}]}], 
   RowBox[{
    RowBox[{"-", "z2"}], "+", "zb2"}]], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", 
   SuperscriptBox["zb2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
    "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", "w1", " ", 
   SuperscriptBox["zb2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
    "]"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "zb2", " ", 
    RowBox[{"(", 
     RowBox[{"z2", "+", "zb2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "w1", "+", "w2"}], ")"}], " ", "z2", " ", 
       "zb2"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "+", "w2"}], ")"}], " ", 
       SuperscriptBox["zb2", "2"]}]}], ")"}], " ", "\[CapitalUpsilon]", " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
     "]"}]}], 
   RowBox[{"z2", "-", "zb2"}]], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "zb2"}], ")"}], " ", 
   SuperscriptBox["zb2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
    "]"}]}], "+", 
  FractionBox[
   RowBox[{"z2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"2", " ", "b"}], "-", "la", "-", "lb", "+", 
         RowBox[{"2", " ", "la", " ", "w1"}], "+", 
         RowBox[{"2", " ", "lb", " ", "w2"}]}], ")"}], " ", 
       SuperscriptBox["z2", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "zb2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"2", " ", "a"}], "-", 
         RowBox[{"2", " ", "b"}], "-", 
         RowBox[{"2", " ", "d"}], "+", "la", "+", "lb", "-", 
         RowBox[{"2", " ", "la", " ", "w1"}], "-", 
         RowBox[{"2", " ", "lb", " ", "w2"}]}], ")"}], " ", "z2", " ", 
       "zb2"}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
     "]"}]}], 
   RowBox[{"z2", "-", "zb2"}]], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2", " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "w1"}], ")"}], " ", "w1", " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
    "]"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", "z2", " ", 
    RowBox[{"(", 
     RowBox[{"z2", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "w1", "+", "w2"}], ")"}], " ", 
       SuperscriptBox["z2", "2"]}], "+", "zb2", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "+", "w2"}], ")"}], " ", "z2", " ", "zb2"}]}], ")"}], 
    " ", "\[CapitalUpsilon]", " ", 
    RowBox[{
     SuperscriptBox["F", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{
     "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
     "]"}]}], 
   RowBox[{"z2", "-", "zb2"}]], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "z2"}], ")"}], " ", 
   SuperscriptBox["z2", "2"], " ", 
   RowBox[{
    SuperscriptBox["F", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{
    "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", "w1", ",", "w2"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.8389650411267962`*^9, 3.8389893470510235`*^9, 3.8390344345822077`*^9, 
   3.8399312198515997`*^9, 3.8399882896144276`*^9, 3.839990847710417*^9, 
   3.8399909029913964`*^9, 3.8399923923226657`*^9, 3.839992427624628*^9, 
   3.840162108054675*^9, 3.8401621602119894`*^9, 3.8417379108526754`*^9, 
   3.8418177195723047`*^9, 3.84891265357615*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"c95acb05-39a9-4555-9bbc-a4151303182d"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Check that the left and right leg Casimirs are constants in this limit\
\>", "Subsubsection",
 CellChangeTimes->{{3.848912720031966*^9, 
  3.848912732016246*^9}},ExpressionUUID->"74608e37-c082-45ed-8ebd-\
3dfc1df498e7"],

Cell["Casimir 12 becomes the correct constant:", "Text",
 CellChangeTimes->{{3.848912844735426*^9, 
  3.8489128518808594`*^9}},ExpressionUUID->"31fe35d8-fa2a-488d-90c1-\
128dbb5bbed9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["zb1", 
          FractionBox[
           RowBox[{"-", "\[Tau]1"}], "2"]], "#"}], "/.", 
        RowBox[{"{", 
         RowBox[{"F", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", "#2", ")"}], 
              FractionBox["\[Tau]1", "2"]], 
             RowBox[{"F", "[", 
              RowBox[{
              "#1", ",", "#3", ",", "#4", ",", "#5", ",", "#6", ",", "#7", 
               ",", "#8", ",", "#9"}], "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
       RowBox[{"zb1", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Collect", "[", 
     RowBox[{"QCasLeg12", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       SuperscriptBox["F", 
        TagBox[
         RowBox[{"(", "aaa___", ")"}],
         Derivative],
        MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
     "]"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.8388800819325423`*^9, 3.8388801040733657`*^9}, {3.8389628381853695`*^9, 
   3.8389628421405587`*^9}, {3.838963008740543*^9, 3.838963009395166*^9}, {
   3.838964502636038*^9, 3.83896451275095*^9}, 3.838964953236279*^9, {
   3.8399882309157057`*^9, 3.8399882458406773`*^9}, {3.848912578450941*^9, 
   3.848912583986723*^9}, 3.8489127752959166`*^9},
 CellLabel->
  "In[182]:=",ExpressionUUID->"940aaba8-f2f5-4ab0-a4fa-8303509f1129"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["z1", 
            FractionBox[
             RowBox[{"-", "\[Tau]b1"}], "2"]], "#"}], "/.", 
          RowBox[{"{", 
           RowBox[{"F", "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", "#1", ")"}], 
                FractionBox["\[Tau]b1", "2"]], 
               RowBox[{"F", "[", 
                RowBox[{
                "#2", ",", "#3", ",", "#4", ",", "#5", ",", "#6", ",", "#7", 
                 ",", "#8"}], "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
         RowBox[{"z1", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", "%"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         SuperscriptBox["F", 
          TagBox[
           RowBox[{"(", "aaa___", ")"}],
           Derivative],
          MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
       "]"}], "&"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]1", "\[Rule]", 
      RowBox[{"\[CapitalDelta]a", "-", "la"}]}], ",", 
     RowBox[{"\[Tau]2", "\[Rule]", 
      RowBox[{"\[CapitalDelta]b", "-", "lb"}]}], ",", 
     RowBox[{"\[Tau]b1", "\[Rule]", 
      RowBox[{"\[CapitalDelta]a", "+", "la"}]}], ",", 
     RowBox[{"\[Tau]b2", "\[Rule]", 
      RowBox[{"\[CapitalDelta]b", "+", "lb"}]}], ",", 
     RowBox[{"\[CapitalDelta]3", "\[Rule]", 
      RowBox[{"\[CapitalDelta]a", "+", 
       RowBox[{"2", "a"}]}]}], ",", 
     RowBox[{"\[CapitalDelta]4", "\[Rule]", 
      RowBox[{"\[CapitalDelta]b", "+", 
       RowBox[{"2", "b"}]}]}]}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.838880112385955*^9, 3.838880128753892*^9}, 3.83998823192909*^9, {
   3.8489127811585913`*^9, 3.8489128073048773`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"cff579b2-e9f0-42f1-8b03-3ad098086186"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "la"}], "+", 
    SuperscriptBox["la", "2"], "+", 
    RowBox[{"\[CapitalDelta]a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "d"}], "+", "\[CapitalDelta]a"}], ")"}]}]}], ")"}], " ", 
  RowBox[{"F", "[", 
   RowBox[{
   "z2", ",", "zb2", ",", "z3", ",", "zb3", ",", "\[CapitalUpsilon]", ",", 
    "w1", ",", "w2"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8489127814995775`*^9, 3.8489128126935177`*^9}},
 CellLabel->
  "Out[183]=",ExpressionUUID->"ee4e0a66-0303-44d7-adf2-fdcfb5119e4f"]
}, Open  ]],

Cell["Casimir 56 becomes the correct constant:", "Text",
 CellChangeTimes->{{3.848912855568381*^9, 
  3.8489128582850304`*^9}},ExpressionUUID->"755d3928-8188-4f96-9986-\
c3d6d180a0b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["zb3", 
         FractionBox[
          RowBox[{"-", "\[Tau]2"}], "2"]], "#"}], "/.", 
       RowBox[{"{", 
        RowBox[{"F", "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", "#6", ")"}], 
             FractionBox["\[Tau]2", "2"]], 
            RowBox[{"F", "[", 
             RowBox[{
             "#1", ",", "#2", ",", "#3", ",", "#4", ",", "#5", ",", "#7", ",",
               "#8", ",", "#9"}], "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
      RowBox[{"zb3", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", 
   RowBox[{"Collect", "[", 
    RowBox[{"QCasLeg56", ",", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", "aaa___", ")"}],
        Derivative],
       MultilineFunction->None], "[", "bbb___", "]"}], ",", "Simplify"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.838964982055477*^9, 3.8389650138501186`*^9}, 3.8399882329559317`*^9, {
   3.841737821422279*^9, 3.8417378214838657`*^9}, {3.8417378604496775`*^9, 
   3.8417378691873293`*^9}, {3.8489128277268295`*^9, 
   3.8489128323991833`*^9}, {3.848912869788416*^9, 3.8489128864081793`*^9}, {
   3.848913008112784*^9, 3.8489130169665613`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"40c49707-3041-4056-a0e7-4eeebbf398dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["z3", 
           FractionBox[
            RowBox[{"-", "\[Tau]b2"}], "2"]], "#"}], "/.", 
         RowBox[{"{", 
          RowBox[{"F", "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", "#5", ")"}], 
               FractionBox["\[Tau]b2", "2"]], 
              RowBox[{"F", "[", 
               RowBox[{
               "#1", ",", "#2", ",", "#3", ",", "#4", ",", "#6", ",", "#7", 
                ",", "#8"}], "]"}]}], "&"}], ")"}]}], "}"}]}], ",", 
        RowBox[{"z3", "\[Rule]", "0"}]}], "]"}], "&"}], "/@", "%"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]1", "\[Rule]", 
      RowBox[{"\[CapitalDelta]a", "-", "la"}]}], ",", 
     RowBox[{"\[Tau]2", "\[Rule]", 
      RowBox[{"\[CapitalDelta]b", "-", "lb"}]}], ",", 
     RowBox[{"\[Tau]b1", "\[Rule]", 
      RowBox[{"\[CapitalDelta]a", "+", "la"}]}], ",", 
     RowBox[{"\[Tau]b2", "\[Rule]", 
      RowBox[{"\[CapitalDelta]b", "+", "lb"}]}], ",", 
     RowBox[{"\[CapitalDelta]3", "\[Rule]", 
      RowBox[{"\[CapitalDelta]a", "+", 
       RowBox[{"2", "a"}]}]}], ",", 
     RowBox[{"\[CapitalDelta]4", "\[Rule]", 
      RowBox[{"\[CapitalDelta]b", "+", 
       RowBox[{"2", "b"}]}]}]}], "}"}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{
      SuperscriptBox["F", 
       TagBox[
        RowBox[{"(", "aaa___", ")"}],
        Derivative],
       MultilineFunction->None], "[", "bbb___", "]"}], ",", "FullSimplify"}], 
    "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, {
   3.838965027583191*^9, 3.838965039721377*^9}, {3.839988233562009*^9, 
   3.8399882368191233`*^9}, {3.8399907302981157`*^9, 3.839990834919118*^9}, 
   3.8399908934841824`*^9, {3.839992412930229*^9, 3.839992416110657*^9}, {
   3.8401621159129734`*^9, 3.8401621172477093`*^9}, {3.841737873757577*^9, 
   3.8417378833506927`*^9}, {3.8489126684615602`*^9, 3.848912683794465*^9}, {
   3.848912866374177*^9, 3.8489129370953884`*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"ed81778b-2f3c-4380-991d-4519fd3293df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"lb", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d", "+", "lb"}], ")"}]}], "-", 
    RowBox[{"d", " ", "\[CapitalDelta]b"}], "+", 
    SuperscriptBox["\[CapitalDelta]b", "2"]}], ")"}], " ", 
  RowBox[{"F", "[", 
   RowBox[{
   "z1", ",", "zb1", ",", "z2", ",", "zb2", ",", "\[CapitalUpsilon]", ",", 
    "w1", ",", "w2"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8203220314950294`*^9, 3.8203220328234777`*^9}, {
   3.8203224874098167`*^9, 3.820322488695381*^9}, {3.8203227258318987`*^9, 
   3.820322726367435*^9}, {3.8203229019752197`*^9, 3.8203229024958267`*^9}, {
   3.8203229594124436`*^9, 3.8203229618279877`*^9}, 3.820479468648271*^9, 
   3.8389650411267962`*^9, 3.8389893470510235`*^9, 3.8390344345822077`*^9, 
   3.8399312198515997`*^9, 3.8399882896144276`*^9, 3.839990847710417*^9, 
   3.8399909029913964`*^9, 3.8399923923226657`*^9, 3.839992427624628*^9, 
   3.840162108054675*^9, 3.8401621602119894`*^9, 3.8417379108526754`*^9, 
   3.8418177195723047`*^9, 3.84891265357615*^9, {3.8489129158516617`*^9, 
   3.848912939452219*^9}, 3.848913022083297*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"8d44a5a8-7e5b-4ab3-980d-77e5c7278a7d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{-5.3999999999999995`, Automatic}, {
  Automatic, -5.3999999999999995`}},
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (October 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cf5c5dda-6c63-44d1-b57c-56401ddbd570"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 220, 4, 97, "Title",ExpressionUUID->"ac5eff0b-2f64-4bb6-b3fb-778383aff21e"],
Cell[803, 28, 272, 6, 35, "Text",ExpressionUUID->"e86f675b-4f1c-4f0a-b17f-025ea05eedac"],
Cell[1078, 36, 1996, 62, 89, "Input",ExpressionUUID->"211a679b-69ac-4b03-9676-a7a5664969bf"],
Cell[3077, 100, 531, 16, 38, "Text",ExpressionUUID->"4d001d78-2d96-4f0e-a833-d33c894323d5"],
Cell[3611, 118, 393, 11, 53, "Input",ExpressionUUID->"250086f0-4f3c-4fb4-8b42-856fe1dc27b4"],
Cell[4007, 131, 255, 6, 35, "Text",ExpressionUUID->"a48fabba-bf6c-4189-80ea-b9a203cd0d0b"],
Cell[CellGroupData[{
Cell[4287, 141, 185, 3, 67, "Section",ExpressionUUID->"254ac106-d9bb-416b-8b8c-981be40be89a"],
Cell[4475, 146, 186, 3, 35, "Text",ExpressionUUID->"113d6032-c776-4636-8ada-a7f05b0e0929"],
Cell[4664, 151, 21399, 385, 35, "Input",ExpressionUUID->"df7155e0-3f48-4d8b-8aed-af8cba95ef0b"],
Cell[26066, 538, 185, 3, 35, "Text",ExpressionUUID->"b3c79668-5a2c-40df-9757-11e87d88741e"],
Cell[26254, 543, 83378, 1408, 35, "Input",ExpressionUUID->"e8dad35e-a9e8-4d61-8eb8-b9e164709d2e"],
Cell[109635, 1953, 184, 3, 35, "Text",ExpressionUUID->"61d07cf6-d50f-4136-a40b-dbc466751be0"],
Cell[109822, 1958, 21881, 397, 35, "Input",ExpressionUUID->"2710bf08-50f9-4b3b-98d3-15fbae1a6dc5"],
Cell[CellGroupData[{
Cell[131728, 2359, 190, 3, 54, "Subsection",ExpressionUUID->"f4bc7de8-07b6-4327-98f5-9a43fa2c7ba7"],
Cell[131921, 2364, 346, 7, 35, "Text",ExpressionUUID->"9f6b8100-e437-4830-a7be-2e52c4bf4c02"],
Cell[132270, 2373, 175, 3, 35, "Text",ExpressionUUID->"b7acb04b-aa07-4388-85f3-700c167d58ad"],
Cell[132448, 2378, 1961, 52, 69, "Input",ExpressionUUID->"b0fc3afa-966c-44e0-90d3-e1a18c631f9f"],
Cell[134412, 2432, 2114, 54, 69, "Input",ExpressionUUID->"9198016f-96e9-4a19-b9ff-f1d1aa116377"],
Cell[136529, 2488, 1925, 50, 32, "Input",ExpressionUUID->"bc3407df-a2a4-4de8-88ae-924dfc9bbd65"],
Cell[CellGroupData[{
Cell[138479, 2542, 1308, 28, 28, "Input",ExpressionUUID->"b00b0c74-4b3b-4447-82d8-e70a5fc3e0c8"],
Cell[139790, 2572, 9860, 278, 337, "Output",ExpressionUUID->"c2f1c9d9-d251-421d-b91e-0c649bef16ca"]
}, Closed]],
Cell[149665, 2853, 196, 3, 31, "Text",ExpressionUUID->"b3d3b56d-3a31-41ae-8afa-63e6d286d342"],
Cell[149864, 2858, 2009, 52, 69, "Input",ExpressionUUID->"7b218fbd-4961-478d-b2c3-2ca3b37644de"],
Cell[151876, 2912, 2114, 54, 69, "Input",ExpressionUUID->"2f14700c-d50f-492c-8791-003bfb4ef733"],
Cell[153993, 2968, 1925, 50, 32, "Input",ExpressionUUID->"98b39334-fedc-4b3f-a83c-a9be261201c2"],
Cell[CellGroupData[{
Cell[155943, 3022, 1363, 29, 28, "Input",ExpressionUUID->"b63efef8-1343-4d1d-878e-c7bc9a245934"],
Cell[157309, 3053, 9932, 280, 321, "Output",ExpressionUUID->"aab84b4a-3ea4-44f1-9619-b4863dacd72a"]
}, Closed]],
Cell[167256, 3336, 189, 3, 31, "Text",ExpressionUUID->"57d868ce-7bdd-470b-9f5d-d208ee98f0e8"],
Cell[CellGroupData[{
Cell[167470, 3343, 224, 5, 45, "Subsubsection",ExpressionUUID->"4e04ec29-67fc-4834-832d-609dbd400b45"],
Cell[167697, 3350, 1984, 52, 69, "Input",ExpressionUUID->"9b76a3a5-4e07-4d26-8461-cae7e5de7cf3"],
Cell[169684, 3404, 2114, 54, 69, "Input",ExpressionUUID->"e56e07d6-67a6-4f04-84de-9f21b1860a3c"],
Cell[171801, 3460, 1871, 49, 32, "Input",ExpressionUUID->"205803ab-923d-4744-a3de-3bbe115fb598"],
Cell[CellGroupData[{
Cell[173697, 3513, 951, 18, 28, "Input",ExpressionUUID->"5da6d079-4231-41a7-9b63-8ed96024b2ef"],
Cell[174651, 3533, 1414, 32, 35, "Output",ExpressionUUID->"bd9f4d85-4219-49e9-87d8-2176cafa83f7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176126, 3572, 194, 3, 54, "Subsection",ExpressionUUID->"634601fc-febb-496f-a5bb-4e2acbd9de8a"],
Cell[176323, 3577, 245, 6, 35, "Text",ExpressionUUID->"f7693446-d483-4a27-9d7a-853b173be132"],
Cell[176571, 3585, 2031, 53, 69, "Input",ExpressionUUID->"0dd9117f-b2f3-4b82-835e-2ed028613067"],
Cell[178605, 3640, 1519, 41, 45, "Input",ExpressionUUID->"3617f303-6a7b-4c7e-8fb7-bd52cbaedef7"],
Cell[180127, 3683, 1618, 43, 45, "Input",ExpressionUUID->"745dcb87-d70b-42fe-ad5c-33418b53666e"],
Cell[CellGroupData[{
Cell[181770, 3730, 2536, 62, 89, "Input",ExpressionUUID->"52fc6500-94c7-4430-9813-33a0e03542f0"],
Cell[184309, 3794, 42122, 1224, 1184, "Output",ExpressionUUID->"c95acb05-39a9-4555-9bbc-a4151303182d"]
}, Closed]],
Cell[CellGroupData[{
Cell[226468, 5023, 229, 5, 37, "Subsubsection",ExpressionUUID->"74608e37-c082-45ed-8ebd-3dfc1df498e7"],
Cell[226700, 5030, 184, 3, 35, "Text",ExpressionUUID->"31fe35d8-fa2a-488d-90c1-128dbb5bbed9"],
Cell[226887, 5035, 2054, 53, 69, "Input",ExpressionUUID->"940aaba8-f2f5-4ab0-a4fa-8303509f1129"],
Cell[CellGroupData[{
Cell[228966, 5092, 2339, 60, 66, "Input",ExpressionUUID->"cff579b2-e9f0-42f1-8b03-3ad098086186"],
Cell[231308, 5154, 655, 19, 35, "Output",ExpressionUUID->"ee4e0a66-0303-44d7-adf2-fdcfb5119e4f"]
}, Open  ]],
Cell[231978, 5176, 184, 3, 35, "Text",ExpressionUUID->"755d3928-8188-4f96-9986-c3d6d180a0b5"],
Cell[232165, 5181, 1729, 43, 45, "Input",ExpressionUUID->"40c49707-3041-4056-a0e7-4eeebbf398dd"],
Cell[CellGroupData[{
Cell[233919, 5228, 2563, 63, 69, "Input",ExpressionUUID->"ed81778b-2f3c-4380-991d-4519fd3293df"],
Cell[236485, 5293, 1240, 25, 35, "Output",ExpressionUUID->"8d44a5a8-7e5b-4ab3-980d-77e5c7278a7d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


